Logarithms of algebraic numbers: the irrationality exponent and the rank of conjugate ratios

Let $a>0$ be a real algebraic number, $a\neq 1$, with conjugates $a_1,\dots,a_d$, and let $r(a)$ be the rank of the multiplicative group generated by the ratios $a_i/a_j$. We prove that the irrationality exponent of $\log a$ satisfies $\mu(\log a)\le r(a)+2$. In particular $\mu(\log a)\le d+1$, $\mu(\log a)\le 3$ for every positive quadratic $a\neq 1$ (for instance $\mu(\log\frac{1+\sqrt5}{2})\le 3$), and $\mu(\log a)=2$ when a power of $a$ is rational. The interpolation method of arXiv:2610.28079 gives $2d$; its obstruction is that only one embedding of the interpolation determinant is analytically small. We use interpolation centers indexed by a box of exponent vectors of conjugates of $a$: at every embedding each center lies near one of a controlled number of translated logarithmic curves, so the field norm costs no degree factor, and the number of curves is governed by $r(a)$. All results are formally verified in Lean 4, on top of the Lean library of arXiv:2610.28079; the final theorems depend only on the standard axioms.

==> anc/AUDIT.txt <==
Build and axiom audit of the LogGrid files (run of 2026-11-25, Lean 4.34.1,
inside the Lean library of arXiv:2610.28079, anc/lean).

==================== lake build: messages for the LogGrid modules
⚠ [5719/5719] Built QuadraticPi.LogGridRatioRank (3.3s)
warning: QuadraticPi/LogGridRatioRank.lean:69:20: `if_neg` has been deprecated: Use `ite_eq_right` instead
warning: QuadraticPi/LogGridRatioRank.lean:71:20: `if_pos` has been deprecated: Use `ite_eq_left` instead
Build completed successfully (5719 jobs).

real	0m7.610s
user	0m8.714s
sys	0m3.514s


==================== audit: statements and axioms
@log_galois_ratioRank_irrationalityExponent_bounds : ∀ {E : Type u_1} [inst : Field E] [inst_1 : NumberField E]
  [inst_2 : IsGalois ℚ E] (α : E) (σ0 : E →+* ℂ) (lam : ℝ),
  lam ≠ 0 →
    σ0 α = Complex.exp ↑lam →
      ∀ (D : ℕ),
        0 < D →
          IsIntegral ℤ (↑D * α) →
            2 ≤ QuadraticPi.irrationalityExponent lam ∧
              QuadraticPi.irrationalityExponent lam ≤ ↑(ratioRank (conjOf α σ0)) + 2
@log_galois_degree_irrationalityExponent_bounds : ∀ {E : Type u_1} [inst : Field E] [inst_1 : NumberField E]
  [IsGalois ℚ E] (α : E) (σ0 : E →+* ℂ) (lam : ℝ),
  lam ≠ 0 →
    σ0 α = Complex.exp ↑lam →
      ∀ (D : ℕ),
        0 < D →
          IsIntegral ℤ (↑D * α) →
            2 ≤ QuadraticPi.irrationalityExponent lam ∧
              QuadraticPi.irrationalityExponent lam ≤ ↑(minpoly ℚ α).natDegree + 1
@general_grid_irrationalityExponent_bounds : ∀ {E : Type u_1} [inst : Field E] [inst_1 : NumberField E] (lam : ℝ),
  lam ≠ 0 →
    ∀ (r D cK cE cN cR : ℕ),
      0 < D →
        CenterSupply E lam r D cK cE cN cR →
          2 ≤ QuadraticPi.irrationalityExponent lam ∧ QuadraticPi.irrationalityExponent lam ≤ ↑r + 2
@basis_eventualLowerBoundAbove : ∀ {E : Type u_1} [inst : Field E] [NumberField E] (lam : ℝ),
  lam ≠ 0 →
    ∀ (r : ℕ) (β : Fin (r + 1) → E) (kk : Fin (r + 1) → ℕ),
      (∀ (l : Fin (r + 1)), β l ≠ 0) →
        ∀ (D : ℕ),
          0 < D →
            (∀ (l : Fin (r + 1)), IsIntegral ℤ (↑D * β l)) →
              (∀ (n : Fin (r + 1) → ℤ), ∑ l, n l * ↑(kk l) = 0 → ∏ l, β l ^ n l = 1 → n = 0) →
                (∀ (σ : E →+* ℂ), ∃ n, n ≠ 0 ∧ ∏ l, (Complex.exp (↑(kk l) * ↑lam) / σ (β l)) ^ n l = 1) →
                  QuadraticPi.EventualLowerBoundAbove lam (↑r + 2)
'QuadraticPi.LogGrid.log_galois_ratioRank_irrationalityExponent_bounds' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'QuadraticPi.LogGrid.log_galois_degree_irrationalityExponent_bounds' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'QuadraticPi.LogGrid.log_galois_irrationalityExponent_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
'QuadraticPi.LogGrid.general_grid_irrationalityExponent_bounds' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'QuadraticPi.LogGrid.basis_eventualLowerBoundAbove' depends on axioms: [propext, Classical.choice, Quot.sound]
'QuadraticPi.LogGrid.logGrid_irrationalityExponent_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
'QuadraticPi.LogGrid.quadratic_norm_pm_one_log_irrationalityExponent_bounds' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]

==================== sha256 of LogGrid sources
0a2a331d622d24f7712ddccd480b18ad9d6ee17bf32e5e01ac5d5d9d5783ebea  LogGridAnalytic.lean
8b2a18c31aa28569894aed7dc78cb5bd1042c5889b4c4f5bb912f4b65a48649d  LogGridAssembly.lean
1f0d37f556da8aba3b32bba8bcc7c42dcc835b9cb38166a0725bec1449d838cd  LogGridGalois.lean
e5a1144ee496068343df9ea5720918f2e9ee225433182d7cefcd2db032d23158  LogGridGeneral.lean
39823c125be494e7bc6cf0de6bd6d63328bc5ffab316c86067bea75875941d6d  LogGridJetTransfer.lean
a9e4615d4b41c5b19b8227c522fd372dee47ed88ead4d0eb05b774a3ceae08f8  LogGridMatrix.lean
e3393aa6aac55feef49032fff6c051c6939fa8eb824685a2bd812b277795c845  LogGridMinors.lean
4ab0ba6310260a3cccfbd1d5c9b4ce60174b568f1adffe8b629425946b0247fc  LogGridNumberField.lean
f290d636d5e3a0dbe3a67315a6d8038341e100aced962b22d1ed85f120693e96  LogGridParameters.lean
45de44ca81f75a766e3ee22fb8f25ac6dcfdb72b4f4c1d1a55f6ec6ed06b5f42  LogGridParametersR.lean
53f726e704d5cd3fd54deb98ee2e81b05c3e399c1688e76c4a456877ce5f6d14  LogGridRank.lean
c5846eba58a79372f4d2e2a53b659bb0fbbaae3e8c95cc1de1529315ec1d6be0  LogGridRatioRank.lean
7798fd3373d3ffb995c864e0ea62f55bf4a2ee9f2e6588e68b8ca88182621cbf  LogGridShiftedColumns.lean
ee500f12828082fff95def16f491254a1c622d13257373cb54f9b8204d2ee144  LogGridSupply.lean
bd5c1072a5094b4c8e76316c699e10ae2128510c386ebbe0db508fbc4d2240cd  LogGridTheorem.lean
maxHeartbeats lines:
LogGridGeneral.lean:38:set_option maxHeartbeats 1000000 in
LogGridParameters.lean:21:set_option maxHeartbeats 400000 in
LogGridParametersR.lean:70:set_option maxHeartbeats 400000 in
LogGridSupply.lean:176:set_option maxHeartbeats 1000000 in


==> anc/README.txt <==
Lean 4 formalization for
  "Logarithms of algebraic numbers: the irrationality exponent and the rank of conjugate ratios"
  (G. V. Chudnovsky, 2026).

CONTENTS
  lean/QuadraticPi/LogGrid*.lean   15 new Lean files (namespace QuadraticPi.LogGrid), 3656 lines
  AUDIT.txt                        build log excerpt, statements and #print axioms output
  SHA256SUMS                       SHA-256 checksums of all files in anc/

BASE LIBRARY
  The files extend the Lean library published with arXiv:2610.28079 (its anc/lean directory:
  Lean toolchain leanprover/lean4:v4.34.1, Mathlib as recorded in its lake manifest).
  No file of that library is modified.

HOW TO CHECK
  1. Obtain the anc/lean directory of arXiv:2610.28079 and build it as described there.
  2. Copy lean/QuadraticPi/LogGrid*.lean of this package into its QuadraticPi/ directory.
  3. Run:   lake build QuadraticPi.LogGridRatioRank
  4. In a file importing QuadraticPi.LogGridRatioRank run
        #print axioms QuadraticPi.LogGrid.log_galois_ratioRank_irrationalityExponent_bounds
     The expected output is [propext, Classical.choice, Quot.sound].

MAIN THEOREMS (see Section 9 of the paper)
  log_galois_ratioRank_irrationalityExponent_bounds   Theorem 1.1: mu(log a) <= r(a) + 2
  log_galois_degree_irrationalityExponent_bounds      Corollary 1.2(1): mu(log a) <= deg a + 1
  general_grid_irrationalityExponent_bounds           Theorem 4.3 (center supply => r + 2)
  logGrid_irrationalityExponent_bounds                rank one (all conjugates exp(+-lam))
  quadratic_norm_pm_one_log_irrationalityExponent_bounds   quadratic, norm +-1 (e.g. log of the golden ratio)


==> anc/SHA256SUMS <==
c8370c3e3d9003078942ad2d8d7caa00e91764fcc6925ceddb7776b37f4efb8d  ./AUDIT.txt
bd751d31461e388e193d810e44841cb68fef950bbb616f137c687cc42f21868e  ./README.txt
0a2a331d622d24f7712ddccd480b18ad9d6ee17bf32e5e01ac5d5d9d5783ebea  ./lean/QuadraticPi/LogGridAnalytic.lean
8b2a18c31aa28569894aed7dc78cb5bd1042c5889b4c4f5bb912f4b65a48649d  ./lean/QuadraticPi/LogGridAssembly.lean
1f0d37f556da8aba3b32bba8bcc7c42dcc835b9cb38166a0725bec1449d838cd  ./lean/QuadraticPi/LogGridGalois.lean
e5a1144ee496068343df9ea5720918f2e9ee225433182d7cefcd2db032d23158  ./lean/QuadraticPi/LogGridGeneral.lean
39823c125be494e7bc6cf0de6bd6d63328bc5ffab316c86067bea75875941d6d  ./lean/QuadraticPi/LogGridJetTransfer.lean
a9e4615d4b41c5b19b8227c522fd372dee47ed88ead4d0eb05b774a3ceae08f8  ./lean/QuadraticPi/LogGridMatrix.lean
e3393aa6aac55feef49032fff6c051c6939fa8eb824685a2bd812b277795c845  ./lean/QuadraticPi/LogGridMinors.lean
4ab0ba6310260a3cccfbd1d5c9b4ce60174b568f1adffe8b629425946b0247fc  ./lean/QuadraticPi/LogGridNumberField.lean
f290d636d5e3a0dbe3a67315a6d8038341e100aced962b22d1ed85f120693e96  ./lean/QuadraticPi/LogGridParameters.lean
45de44ca81f75a766e3ee22fb8f25ac6dcfdb72b4f4c1d1a55f6ec6ed06b5f42  ./lean/QuadraticPi/LogGridParametersR.lean
53f726e704d5cd3fd54deb98ee2e81b05c3e399c1688e76c4a456877ce5f6d14  ./lean/QuadraticPi/LogGridRank.lean
c5846eba58a79372f4d2e2a53b659bb0fbbaae3e8c95cc1de1529315ec1d6be0  ./lean/QuadraticPi/LogGridRatioRank.lean
7798fd3373d3ffb995c864e0ea62f55bf4a2ee9f2e6588e68b8ca88182621cbf  ./lean/QuadraticPi/LogGridShiftedColumns.lean
ee500f12828082fff95def16f491254a1c622d13257373cb54f9b8204d2ee144  ./lean/QuadraticPi/LogGridSupply.lean
bd5c1072a5094b4c8e76316c699e10ae2128510c386ebbe0db508fbc4d2240cd  ./lean/QuadraticPi/LogGridTheorem.lean


==> anc/lean/QuadraticPi/LogGridAnalytic.lean <==
import QuadraticPi.LogGridJetTransfer
import QuadraticPi.LogGridShiftedColumns
import QuadraticPi.MovingLogAnalytic

/-! # Analytic bound for the minor at general centers

Data for ONE embedding: complex values `y z` of the centers with chosen logarithms
`ell z`, additive multiples `k z <= Kmax` of the approximation vector `r`, and a finite
set `shifts` containing every translation `k z * target - ell z`. The collision
labels are pairs (translation, transverse index); their number at transverse weight
`<= A H` is at most `#shifts * lowIndexCount`. Apart from this, the argument is the one
of `MovingLogAnalytic` (copied, with the progression centers replaced). -/

set_option autoImplicit false
noncomputable section
namespace QuadraticPi.LogGrid

open OAI.PiExponent
open scoped BigOperators Topology
open Filter

structure GridData (nu : ℝ) where
  m : ℕ
  Z : ℕ
  Kmax : ℕ
  w0 : ℚ
  v0 : ℚ
  theta : ℚ
  A : ℚ
  eta : ℝ
  q : Fin m → ℕ
  target : ℂ
  r : Fin m → ℂ
  wstar : ℝ
  y : Fin Z → ℂ
  ell : Fin Z → ℂ
  k : Fin Z → ℕ
  shifts : Finset ℂ
  radius : ℝ
  m_pos : 1 ≤ m
  Z_pos : 1 ≤ Z
  Kmax_pos : 1 ≤ Kmax
  w0_pos : 0 < (w0 : ℝ)
  v0_pos : 0 < (v0 : ℝ)
  theta_pos : 0 < (theta : ℝ)
  A_pos : 0 < (A : ℝ)
  eta_pos : 0 < eta
  q_two_le : ∀ i, 2 ≤ q i
  period_error : ∀ i, ‖r i - target‖ ≤ 2 * (q i : ℝ) ^ (-nu)
  wstar_pos : 0 < wstar
  wstar_lower : ∀ i, wstar ≤ MatrixArithmetic.logWeights q i
  exp_ell : ∀ z, Complex.exp (ell z) = y z
  k_le : ∀ z, k z ≤ Kmax
  shift_mem : ∀ z, (k z : ℂ) * target - ell z ∈ shifts
  radius_one_le : 1 ≤ radius
  center_le : ∀ z, ‖ell z‖ + 3 / 4 ≤ radius / 2
  shift_le : ∀ s ∈ shifts, ‖s‖ ≤ radius

namespace GridData
variable {nu : ℝ} (d : GridData nu)

def F : ℝ := 1 / (d.theta : ℝ)

def translationError : ℝ :=
  (Real.log 2 + Real.log (2 * (d.Kmax : ℝ)) + nu) / d.wstar

def holomorphicError : ℝ :=
  d.radius / (d.w0 : ℝ) + Real.log (4 * d.radius) / d.wstar + Real.log 2 / (d.v0 : ℝ)

def analyticError : ℝ := d.translationError + d.holomorphicError

def rationalWeights (i : Fin d.m) : ℚ := (⌈Real.log (d.q i)⌉₊ : ℚ)

theorem cast_rationalWeights (i : Fin d.m) :
    (d.rationalWeights i : ℝ) = MatrixArithmetic.logWeights d.q i := by
  simp [rationalWeights, MatrixArithmetic.logWeights]

theorem shifts_card_pos : 0 < d.shifts.card :=
  Finset.card_pos.mpr ⟨_, d.shift_mem ⟨0, d.Z_pos⟩⟩

end GridData

open MovingLogAnalytic (collisionConstant collisionConstant_pos)

variable {nu : ℝ}

noncomputable def weights (d : GridData nu) : Fin d.m → ℝ := MatrixArithmetic.logWeights d.q

abbrev Row (d : GridData nu) (H : ℝ) :=
  InterpolationMatrix.Row d.Z d.v0 d.theta (weights d) H

abbrev Column (d : GridData nu) (H : ℝ) :=
  InterpolationMatrix.Column d.w0 (weights d) H

noncomputable def actualMinor (d : GridData nu) (H : ℝ)
    (selection : Row d H → Column d H) : Matrix (Row d H) (Row d H) ℂ :=
  gridSelectedMinor d.y d.k d.w0 d.v0 d.theta (weights d) H d.r
    (MatrixArithmetic.truncationOrders d.q d.F d.v0) selection

noncomputable def actualMean (d : GridData nu) (H : ℝ) : ℝ :=
  MatrixArithmetic.meanRowWeight d.Z d.v0 d.theta d.q H

noncomputable def actualRowCount (d : GridData nu) (H : ℝ) : ℕ :=
  Fintype.card (Row d H)

noncomputable def lowIndexCount (d : GridData nu) (H : ℝ) : ℕ :=
  (realWeightedSimplex (MatrixArithmetic.logWeights d.q) ((d.A : ℝ) * H)).card

/-- Collision rate with the translation count in the denominator. -/
noncomputable def collisionRate (d : GridData nu) (H : ℝ) : ℝ :=
  collisionConstant * d.eta ^ 2 * (actualRowCount d H : ℝ) /
    (H * (lowIndexCount d H : ℝ)) / (d.shifts.card : ℝ)

noncomputable def collisionLimit (d : GridData nu) : ℝ :=
  collisionConstant * d.eta ^ 2 * (d.Z : ℝ) * (d.theta : ℝ) ^ d.m /
    (((d.m : ℝ) + 1) * (d.v0 : ℝ) * (d.A : ℝ) ^ d.m) / (d.shifts.card : ℝ)

theorem actualMean_bounds (d : GridData nu) (H : ℝ) (hH : 0 < H) :
    0 ≤ actualMean d H ∧ actualMean d H ≤ (d.theta : ℝ) :=
  ⟨MatrixArithmetic.meanRowWeight_nonneg _ _ _ _ hH.le,
    MatrixArithmetic.meanRowWeight_le_theta d.q d.q_two_le
      (Nat.zero_lt_of_lt d.Z_pos) d.v0_pos d.theta_pos hH⟩

theorem tendsto_collisionRate (d : GridData nu) :
    Tendsto (collisionRate d) atTop (𝓝 (collisionLimit d)) := by
  have hh := MatrixCounting.tendsto_collisionRatio d.Z d.v0 d.theta d.A d.q
    (by exact_mod_cast d.v0_pos) (by exact_mod_cast d.theta_pos)
    (by exact_mod_cast d.A_pos) d.q_two_le collisionConstant d.eta
  exact hh.div_const _

abbrev Transverse (d : GridData nu) (H : ℝ) :=
  ↥(MatrixTranslation.transverseIndices (weights d) H)

/-- Collision labels: a translation from `shifts` and a transverse index. -/
abbrev Label (d : GridData nu) (H : ℝ) := ↥d.shifts × Transverse d H

noncomputable def beta (d : GridData nu) {H : ℝ} (r : Row d H) : Fin d.m →₀ ℕ :=
  InterpolationMatrix.exponentVector (fun i => r.2.1 i.succ)

abbrev ChoiceFamily (d : GridData nu) (H : ℝ) := Row d H → Transverse d H

noncomputable def labelOf (d : GridData nu) {H : ℝ} (f : ChoiceFamily d H)
    (r : Row d H) : Label d H :=
  (⟨(d.k r.1 : ℂ) * d.target - d.ell r.1, d.shift_mem r.1⟩, f r)

noncomputable def indexWeight (d : GridData nu) {H : ℝ} (a : Transverse d H) : ℝ :=
  MatrixTranslationBounds.weight (weights d) (fun i => a.1 i)

noncomputable def rowWeight (d : GridData nu) {H : ℝ} (r : Row d H) : ℝ :=
  MatrixTranslationBounds.weight (weights d) (fun i => beta d r i)

noncomputable def choiceScalar (d : GridData nu) {H : ℝ}
    (r : Row d H) (t : Transverse d H) : ℂ :=
  LemniscateDisplacement.rowScalar (beta d r) t.val
    (fun i => (d.k r.1 : ℂ) * (d.r i - d.target))

noncomputable def choiceMatrix (d : GridData nu) {H : ℝ}
    (selection : Row d H → Column d H) (f : ChoiceFamily d H) :
    Matrix (Row d H) (Row d H) ℂ :=
  fun r c => d.y r.1 ^ (selection c).1 0 *
    PowerSeries.coeff (r.2.1 0)
      ((MatrixTranslation.periodMonomial (d.k r.1) d.target
        ((selection c).1 0) (fun i => (selection c).1 i.succ)).coeff (f r).val)

theorem weights_pos (d : GridData nu) (i : Fin d.m) : 0 < weights d i :=
  MatrixArithmetic.ceil_log_weight_pos (d.q_two_le i)

theorem weights_lower (d : GridData nu) (i : Fin d.m) : d.wstar ≤ weights d i :=
  d.wstar_lower i

theorem rowOrder_le (d : GridData nu) {H : ℝ} (r : Row d H) :
    (r.2.1 0 : ℝ) ≤ H / (d.v0 : ℝ) := by
  have hr := InterpolationMatrix.row_weight_lt d.v0_pos d.theta_pos (weights_pos d) r
  have hs : 0 ≤ (∑ i, weights d i * (r.2.1 i.succ : ℝ)) / (d.theta : ℝ) :=
    div_nonneg (Finset.sum_nonneg fun i _ =>
      mul_nonneg (weights_pos d i).le (Nat.cast_nonneg _)) d.theta_pos.le
  apply (le_div_iff₀ d.v0_pos).mpr
  nlinarith

theorem indexWeight_nonneg (d : GridData nu) {H : ℝ} (a : Transverse d H) :
    0 ≤ indexWeight d a := by
  unfold indexWeight MatrixTranslationBounds.weight
  exact Finset.sum_nonneg fun i _ => mul_nonneg (weights_pos d i).le (Nat.cast_nonneg _)

theorem indexWeight_le (d : GridData nu) {H : ℝ} (a : Transverse d H) :
    indexWeight d a ≤ H :=
  (MatrixTranslation.mem_transverseIndices (weights d) H (weights_pos d) a.1).mp a.2

theorem norm_choiceScalar_le (d : GridData nu) (hnu : 0 ≤ nu)
    {H : ℝ} (r : Row d H) (t : Transverse d H) :
    ‖choiceScalar d r t‖ ≤ Real.exp
      (-nu * (indexWeight d t - rowWeight d r) + H * d.translationError) := by
  have hK : (1 : ℝ) ≤ d.Kmax := by exact_mod_cast d.Kmax_pos
  have hC : 0 ≤ Real.log (2 * (d.Kmax : ℝ)) + nu :=
    add_nonneg (Real.log_nonneg (by linarith)) hnu
  have heps : ∀ i, ‖(d.k r.1 : ℂ) * (d.r i - d.target)‖ ≤
      Real.exp ((Real.log (2 * (d.Kmax : ℝ)) + nu) - nu * weights d i) := by
    intro i
    exact QuadraticPi.center_error_exp_of_norm_bound d.Kmax_pos (d.k_le r.1) hnu
      (le_trans (by decide : 1 ≤ 2) (d.q_two_le i)) (d.period_error i)
  have hb := LemniscateDisplacement.norm_rowScalar_exp_weighted
    (beta d r) t.val (fun i => (d.k r.1 : ℂ) * (d.r i - d.target))
    (weights d) (Real.log (2 * (d.Kmax : ℝ)) + nu) nu H d.wstar
    hC hnu d.wstar_pos (weights_lower d) (indexWeight_le d t) heps
  simpa only [choiceScalar, indexWeight, rowWeight, GridData.translationError,
    ← add_assoc, mul_div_assoc] using hb

theorem rowWeight_le_indexWeight_of_ne_zero (d : GridData nu)
    {H : ℝ} (r : Row d H) (t : Transverse d H) (ht : choiceScalar d r t ≠ 0) :
    rowWeight d r ≤ indexWeight d t := by
  have h := LemniscateDisplacement.le_of_rowScalar_ne_zero
    (beta d r) t.val (fun i => (d.k r.1 : ℂ) * (d.r i - d.target)) ht
  unfold rowWeight indexWeight MatrixTranslationBounds.weight
  exact Finset.sum_le_sum fun i _ => mul_le_mul_of_nonneg_left (by exact_mod_cast h i)
    (weights_pos d i).le

theorem actualRowCount_pos (d : GridData nu) {H : ℝ} (hH : 0 < H) :
    0 < actualRowCount d H :=
  MatrixArithmetic.actual_row_card_pos (lt_of_lt_of_le Nat.zero_lt_one d.Z_pos)
    d.v0_pos d.theta_pos hH (weights_pos d)

theorem sum_rowWeight_eq (d : GridData nu) {H : ℝ} (hH : 0 < H) :
    (∑ r : Row d H, rowWeight d r) = (actualRowCount d H : ℝ) * H * actualMean d H := by
  have hM : (actualRowCount d H : ℝ) ≠ 0 := by exact_mod_cast (actualRowCount_pos d hH).ne'
  unfold actualMean MatrixArithmetic.meanRowWeight
  change (∑ r : Row d H, rowWeight d r) = (actualRowCount d H : ℝ) * H *
    (MatrixArithmetic.rowWeightedSum d.Z d.v0 d.theta d.q H /
      ((actualRowCount d H : ℝ) * H))
  rw [mul_div_cancel₀ _ (mul_ne_zero hM hH.ne')]
  unfold MatrixArithmetic.rowWeightedSum rowWeight MatrixTranslationBounds.weight beta weights
  simp only [InterpolationMatrix.exponentVector_apply, mul_comm]
  rfl

theorem low_transverse_capacity (d : GridData nu) (H : ℝ) :
    (((Finset.univ : Finset (Transverse d H)).filter
      (fun A => indexWeight d A ≤ (d.A : ℝ) * H)).card : ℝ) ≤ lowIndexCount d H := by
  classical
  let f : {A : Transverse d H // indexWeight d A ≤ (d.A : ℝ) * H} →
      ↥(MatrixTranslation.transverseIndices (weights d) ((d.A : ℝ) * H)) :=
    fun A => ⟨A.1.1, (MatrixTranslation.mem_transverseIndices _ _ (weights_pos d) _).mpr A.2⟩
  have hinj : Function.Injective f := by
    intro A B h
    apply Subtype.ext
    apply Subtype.ext
    have hh := congrArg Subtype.val h
    simpa only [f] using hh
  have hh := Fintype.card_le_of_injective f hinj
  rw [Fintype.card_subtype] at hh
  have hc : Fintype.card ↥(MatrixTranslation.transverseIndices (weights d)
      ((d.A : ℝ) * H)) = lowIndexCount d H := by
    simp only [Fintype.card_coe, MatrixTranslation.card_transverseIndices]
    rfl
  rw [hc] at hh
  exact_mod_cast hh

/-- Labels of low transverse weight: at most `#shifts * lowIndexCount`. -/
theorem low_label_capacity (d : GridData nu) (H : ℝ) :
    (((Finset.univ : Finset (Label d H)).filter
      (fun L => indexWeight d L.2 ≤ (d.A : ℝ) * H)).card : ℝ) ≤
      (d.shifts.card : ℝ) * (lowIndexCount d H : ℝ) := by
  classical
  have h1 : ((Finset.univ : Finset (Label d H)).filter
      (fun L => indexWeight d L.2 ≤ (d.A : ℝ) * H)) =
      (Finset.univ : Finset ↥d.shifts) ×ˢ ((Finset.univ : Finset (Transverse d H)).filter
        (fun A => indexWeight d A ≤ (d.A : ℝ) * H)) := by
    ext L
    simp
  rw [h1, Finset.card_product, Finset.card_univ, Fintype.card_coe]
  push_cast
  exact mul_le_mul_of_nonneg_left (low_transverse_capacity d H) (Nat.cast_nonneg _)

theorem lowIndexCount_pos (d : GridData nu) {H : ℝ} (hH : 0 < H) :
    0 < lowIndexCount d H := by
  apply Finset.card_pos.mpr
  refine ⟨fun _ => 0, ?_⟩
  apply (mem_realWeightedSimplex (weights_pos d)).mpr
  simp only [Nat.cast_zero, mul_zero, Finset.sum_const_zero]
  exact mul_nonneg d.A_pos.le hH.le

theorem norm_scalar_product_le (d : GridData nu) (hnu : 0 ≤ nu)
    {H : ℝ} (hH : 0 < H) (f : ChoiceFamily d H) :
    ‖∏ r, choiceScalar d r (f r)‖ ≤ Real.exp
      (-nu * ((∑ r, indexWeight d (f r)) - (actualRowCount d H : ℝ) * H * actualMean d H) +
        (actualRowCount d H : ℝ) * H * d.translationError) := by
  rw [norm_prod]
  apply (Finset.prod_le_prod₀ (fun r _ => norm_nonneg _)
    (fun r _ => norm_choiceScalar_le d hnu r (f r))).trans
  rw [← Real.exp_sum]
  apply le_of_eq
  congr 1
  rw [Finset.sum_add_distrib, ← Finset.mul_sum, Finset.sum_sub_distrib, sum_rowWeight_eq d hH]
  simp only [Finset.sum_const, Finset.card_univ, nsmul_eq_mul, actualRowCount]
  ring_nf

/-- The collision bound with labels (translation, transverse index). -/
theorem norm_choiceMatrix_le (d : GridData nu) {H : ℝ} (hH : 0 < H)
    (selection : Row d H → Column d H) (f : ChoiceFamily d H) :
    ‖(choiceMatrix d selection f).det‖ ≤ Real.exp
      (-(Real.log 2 / 4) * (∑ L : Label d H,
        (Collision.multiplicity Finset.univ (labelOf d f) L : ℝ) ^ 2) +
        (actualRowCount d H : ℝ) * H *
          (d.holomorphicError + Collision.collisionRemainder (actualRowCount d H) H)) := by
  have horders : ((∑ r : Row d H, r.2.1 0 : ℕ) : ℝ) ≤
      (Fintype.card (Row d H) : ℝ) * H / (d.v0 : ℝ) := by
    rw [Nat.cast_sum]
    calc
      _ ≤ ∑ r : Row d H, H / (d.v0 : ℝ) := by
        apply Finset.sum_le_sum
        intro r _
        exact rowOrder_le d r
      _ = _ := by simp; ring_nf
  let R : NNReal := ⟨d.radius, le_trans zero_le_one d.radius_one_le⟩
  have hR : 0 < R := by
    change (0 : ℝ) < d.radius
    linarith [d.radius_one_le]
  have hrow : choiceMatrix d selection f = fun r c => AnalyticCollision.rowTest (r.2.1 0)
      (fun t => shiftedColumn (labelOf d f r).1.val ((selection c).1 0)
        (fun i => (selection c).1 i.succ) (labelOf d f r).2.val
        (d.ell r.1 + Complex.log (1 + t))) := by
    funext r c
    exact shifted_periodMonomial_coeff_eq_rowTest (d.y r.1) (d.ell r.1) _ d.target (d.k r.1)
      (d.exp_ell r.1) rfl _ _ _ _
  rw [hrow]
  exact AnalyticCollision.translated_row_determinant_exp_bound (labelOf d f)
    (fun L c z => shiftedColumn L.1.val ((selection c).1 0)
      (fun i => (selection c).1 i.succ) L.2.val z)
    (fun r => d.ell r.1) (fun r => r.2.1 0) R hR hH
    (A := d.radius / (d.w0 : ℝ) + Real.log (4 * d.radius) / d.wstar) (v := (d.v0 : ℝ))
    (fun L c => differentiable_shiftedColumn _ _ _ _)
    (fun L c z hz => norm_shiftedColumn_le L.1.val _ _ L.2.val (weights d)
      d.radius_one_le hH.le d.w0_pos d.wstar_pos (weights_lower d)
      (InterpolationMatrix.column_weight_le d.w0_pos (weights_pos d) (selection c))
      (d.shift_le _ L.1.property)
      (by
        have hz' : ‖z‖ = (R : ℝ) := by
          simpa only [Metric.mem_sphere, dist_zero_right] using hz
        exact hz'.le))
    (fun r => d.center_le r.1) horders

theorem norm_actual_summand_le (d : GridData nu) (hnu : 0 ≤ nu)
    {H : ℝ} (hH : 0 < H) (selection : Row d H → Column d H) (f : ChoiceFamily d H) :
    ‖(∏ r, choiceScalar d r (f r)) * (choiceMatrix d selection f).det‖ ≤
    Real.exp ((actualRowCount d H : ℝ) * H *
      (d.analyticError + Collision.collisionRemainder (actualRowCount d H) H +
        max (-collisionRate d H)
          (-nu * ((d.A : ℝ) * (1 - d.eta) - actualMean d H)))) := by
  classical
  by_cases hs : (∏ r, choiceScalar d r (f r)) = 0
  · simp [hs, Real.exp_nonneg]
  have hmono : (actualRowCount d H : ℝ) * H * actualMean d H ≤ ∑ r, indexWeight d (f r) := by
    rw [← sum_rowWeight_eq d hH]
    apply Finset.sum_le_sum
    intro r _
    apply rowWeight_le_indexWeight_of_ne_zero d r (f r)
    exact Finset.prod_ne_zero_iff.mp hs r (Finset.mem_univ r)
  have hN : (0 : ℝ) < (d.shifts.card : ℝ) * (lowIndexCount d H : ℝ) :=
    mul_pos (by exact_mod_cast d.shifts_card_pos) (by exact_mod_cast lowIndexCount_pos d hH)
  have hb := DeterminantAnalyticBound.translated_summand_bound
    (labelOf d f) (fun L : Label d H => indexWeight d L.2)
    (∏ r, choiceScalar d r (f r)) (choiceMatrix d selection f).det
    hH d.A_pos.le d.eta_pos.le hnu collisionConstant_pos.le hN
    (fun L => indexWeight_nonneg d L.2) hmono (low_label_capacity d H)
    (norm_scalar_product_le d hnu hH f) (norm_choiceMatrix_le d hH selection f)
  convert! hb using 1
  congr 1
  unfold GridData.analyticError collisionRate collisionConstant actualRowCount
  ring_nf

/-- The exact finite constant-displacement expansion. -/
noncomputable def translatedDeterminant (d : GridData nu) {H : ℝ}
    (selection : Row d H → Column d H) : ℂ :=
  ∑ f : ChoiceFamily d H, (∏ r, choiceScalar d r (f r)) * (choiceMatrix d selection f).det

noncomputable def tagCount (d : GridData nu) (H : ℝ) : ℕ :=
  (MatrixTranslation.transverseIndices (weights d) H).card

theorem card_choiceFamily (d : GridData nu) (H : ℝ) :
    Fintype.card (ChoiceFamily d H) = tagCount d H ^ actualRowCount d H := by
  simp only [ChoiceFamily, Fintype.card_fun, Transverse, Fintype.card_coe,
    tagCount, actualRowCount]

theorem tagCount_pos (d : GridData nu) {H : ℝ} (hH : 0 ≤ H) : 0 < tagCount d H := by
  apply Finset.card_pos.mpr
  refine ⟨0, ?_⟩
  apply (MatrixTranslation.mem_transverseIndices _ _ (weights_pos d) _).mpr
  simpa using hH

noncomputable def analyticRemainder (d : GridData nu) (H : ℝ) : ℝ :=
  Collision.collisionRemainder (actualRowCount d H) H + Real.log (tagCount d H : ℝ) / H

theorem translated_determinant_analytic_bound (d : GridData nu) (hnu : 0 ≤ nu)
    {H : ℝ} (hH : 0 < H) (selection : Row d H → Column d H)
    (hne : translatedDeterminant d selection ≠ 0) :
    Real.log ‖translatedDeterminant d selection‖ / ((actualRowCount d H : ℝ) * H) ≤
      d.analyticError + analyticRemainder d H +
        max (-collisionRate d H)
          (-nu * ((d.A : ℝ) * (1 - d.eta) - actualMean d H)) := by
  have hQ : (0 : ℝ) < tagCount d H := by exact_mod_cast tagCount_pos d hH.le
  have hc : (Fintype.card (ChoiceFamily d H) : ℝ) ≤
      (tagCount d H : ℝ) ^ actualRowCount d H := by
    exact_mod_cast (card_choiceFamily d H).le
  have hb := DeterminantAnalyticBound.log_norm_sum_le
    (fun f : ChoiceFamily d H => (∏ r, choiceScalar d r (f r)) * (choiceMatrix d selection f).det)
    (translatedDeterminant d selection) (actualRowCount_pos d hH) hH hQ hc
    rfl hne (norm_actual_summand_le d hnu hH selection)
  convert! hb using 1
  unfold analyticRemainder
  ring

theorem tendsto_analyticRemainder (d : GridData nu) :
    Tendsto (analyticRemainder d) atTop (𝓝 0) := by
  have hv : 0 < d.v0 := by exact_mod_cast d.v0_pos
  have ht : 0 < d.theta := by exact_mod_cast d.theta_pos
  have hcount := MatrixCounting.tendsto_rowCount_normalized d.Z d.v0 d.theta
    d.q hv ht d.q_two_le
  have hlead : 0 < (d.Z : ℝ) * (d.theta : ℝ) ^ d.m /
      (((d.m + 1).factorial : ℝ) * (d.v0 : ℝ) *
        ∏ i, MatrixArithmetic.logWeights d.q i) := by
    apply div_pos
    · apply mul_pos
      · exact_mod_cast lt_of_lt_of_le Nat.zero_lt_one d.Z_pos
      · exact pow_pos d.theta_pos _
    · apply mul_pos
      · exact mul_pos (by positivity) d.v0_pos
      · exact Finset.prod_pos (fun i _ => weights_pos d i)
  have hr := OAI.PiExponent.tendsto_collisionRemainder_of_normalized_pow
    (M := actualRowCount d) hcount hlead
  have hq₀ := tendsto_log_card_realWeightedSimplex_div_rational
    (MatrixCounting.rationalLogWeights d.q) (MatrixCounting.rationalLogWeights_pos d.q d.q_two_le)
  have hq : Tendsto (fun H : ℝ => Real.log (tagCount d H : ℝ) / H) atTop (𝓝 0) := by
    simpa only [tagCount, MatrixTranslation.card_transverseIndices, weights,
      MatrixCounting.rationalLogWeights_cast] using hq₀
  convert! hr.add hq using 1
  norm_num

noncomputable def rationalJetWeights (d : GridData nu) : Fin (d.m+1) → ℚ :=
  Fin.cases d.v0 (fun i => d.rationalWeights i / d.theta)

theorem rationalJetWeights_pos (d : GridData nu) : ∀ i, 0 < rationalJetWeights d i := by
  intro i
  refine Fin.cases ?_ (fun j => ?_) i
  · simpa [rationalJetWeights] using (show (0 : ℚ) < d.v0 by exact_mod_cast d.v0_pos)
  · have hw : (0 : ℚ) < d.rationalWeights j := by
      have h := weights_pos d j
      rw [weights, ← d.cast_rationalWeights j] at h
      exact_mod_cast h
    have ht : (0 : ℚ) < d.theta := by exact_mod_cast d.theta_pos
    simpa [rationalJetWeights] using div_pos hw ht

theorem rationalJetWeights_cast (d : GridData nu) (i : Fin (d.m+1)) :
    (rationalJetWeights d i : ℝ) =
      InterpolationMatrix.rowWeights d.v0 d.theta (weights d) i := by
  refine Fin.cases ?_ (fun j => ?_) i
  · simp [rationalJetWeights, InterpolationMatrix.rowWeights]
  · simp [rationalJetWeights, InterpolationMatrix.rowWeights, d.cast_rationalWeights j, weights]

theorem rationalJetWeights_logOrder_le (d : GridData nu) (i : Fin d.m) :
    rationalJetWeights d i.succ ≤
      (MatrixArithmetic.truncationOrders d.q d.F d.v0 i : ℚ) * rationalJetWeights d 0 := by
  change d.rationalWeights i / d.theta ≤
    (MatrixArithmetic.truncationOrders d.q d.F d.v0 i : ℚ) * d.v0
  have hb : d.F * MatrixArithmetic.logWeights d.q i ≤
      (MatrixArithmetic.truncationOrders d.q d.F d.v0 i : ℝ) * (d.v0 : ℝ) :=
    (div_le_iff₀ d.v0_pos).mp (Nat.le_ceil _)
  have he : ((d.rationalWeights i / d.theta : ℚ) : ℝ) ≤
      (((MatrixArithmetic.truncationOrders d.q d.F d.v0 i : ℚ) * d.v0 : ℚ) : ℝ) := by
    simpa only [Rat.cast_div, Rat.cast_mul, Rat.cast_natCast, GridData.cast_rationalWeights,
      GridData.F, one_div_mul_eq_div] using hb
  exact_mod_cast he

/-- The arithmetic minor is exactly the constant-displacement sum. -/
theorem actual_minor_expansion (d : GridData nu) (H : ℚ)
    (selection : Row d (H : ℝ) → Column d (H : ℝ)) :
    (actualMinor d (H : ℝ) selection).det = translatedDeterminant d selection := by
  have hs := grid_det_fullLog_selected_eq_selectedMinor
    d.y d.k d.w0 d.v0 d.theta (weights d) H
    (rationalJetWeights d) (rationalJetWeights_pos d) d.r
    (MatrixArithmetic.truncationOrders d.q d.F d.v0)
    (rationalJetWeights_cast d) (rationalJetWeights_logOrder_le d) selection
  have he := grid_det_fullLog_selected_expansion
    d.y d.k d.w0 d.v0 d.theta (weights d) (H : ℝ) d.r d.target
    d.w0_pos (weights_pos d) selection
  exact hs.symm.trans he

/-- The normalized analytic upper bound for the minor at general centers. -/
theorem grid_minor_analytic_bound (d : GridData nu) (hnu : 0 ≤ nu)
    (H : ℚ) (hH : 0 < (H : ℝ))
    (selection : Row d (H : ℝ) → Column d (H : ℝ))
    (hne : (actualMinor d (H : ℝ) selection).det ≠ 0) :
    Real.log ‖(actualMinor d (H : ℝ) selection).det‖ /
      ((actualRowCount d (H : ℝ) : ℝ) * (H : ℝ)) ≤
      d.analyticError + analyticRemainder d (H : ℝ) +
        max (-collisionRate d (H : ℝ))
          (-nu * ((d.A : ℝ) * (1 - d.eta) - actualMean d (H : ℝ))) := by
  rw [actual_minor_expansion d H selection] at hne ⊢
  exact translated_determinant_analytic_bound d hnu hH selection hne

end QuadraticPi.LogGrid


==> anc/lean/QuadraticPi/LogGridAssembly.lean <==
import QuadraticPi.LogGridAnalytic
import QuadraticPi.LogGridNumberField
import QuadraticPi.CofinalComparison
import QuadraticPi.EmbeddingMeanBound

/-! # Assembly: one field minor, all embeddings good

`GridFamily E nu` collects: centers `b z` in a number field `E` with multiples `k z`,
rational approximations `p i / q i` of the target, and for EVERY embedding `σ` a choice
of logarithms `ell σ z` of `σ (b z)` and a finite set of translations `shifts σ` of size
at most `N`. Each embedding gives a `GridData` with the same rows, columns and numerical
data, so the analytic bound of `LogGridAnalytic` holds at every embedding; averaged and
compared with the norm bound of `LogGridNumberField` it contradicts the gap and
collision margins (`cofinal_determinant_bounds_inconsistent`, the d = 1 comparison). -/

set_option autoImplicit false
noncomputable section
namespace QuadraticPi.LogGrid
open OAI.PiExponent
open scoped BigOperators Topology NumberField
open Filter
open MovingLogAnalytic (collisionConstant collisionConstant_pos)

structure GridFamily (E : Type*) [Field E] [NumberField E] (nu : ℝ) where
  m : ℕ
  Z : ℕ
  Kmax : ℕ
  w0 : ℚ
  v0 : ℚ
  theta : ℚ
  A : ℚ
  eta : ℝ
  q : Fin m → ℕ
  p : Fin m → ℤ
  target : ℂ
  wstar : ℝ
  b : Fin Z → E
  k : Fin Z → ℕ
  D : ℕ
  e : ℕ
  ell : (E →+* ℂ) → Fin Z → ℂ
  shifts : (E →+* ℂ) → Finset ℂ
  N : ℕ
  radius : ℝ
  m_pos : 1 ≤ m
  Z_pos : 1 ≤ Z
  Kmax_pos : 1 ≤ Kmax
  w0_pos : 0 < (w0 : ℝ)
  v0_pos : 0 < (v0 : ℝ)
  theta_pos : 0 < (theta : ℝ)
  A_pos : 0 < (A : ℝ)
  eta_pos : 0 < eta
  q_two_le : ∀ i, 2 ≤ q i
  period_error : ∀ i, ‖((p i : ℂ) / (q i : ℂ)) - target‖ ≤ 2 * (q i : ℝ) ^ (-nu)
  wstar_pos : 0 < wstar
  wstar_lower : ∀ i, wstar ≤ MatrixArithmetic.logWeights q i
  D_pos : 0 < D
  b_integral : ∀ z, IsIntegral ℤ ((D : E) ^ e * b z)
  exp_ell : ∀ σ z, Complex.exp (ell σ z) = σ (b z)
  k_le : ∀ z, k z ≤ Kmax
  shift_mem : ∀ σ z, (k z : ℂ) * target - ell σ z ∈ shifts σ
  shifts_card_le : ∀ σ, (shifts σ).card ≤ N
  radius_one_le : 1 ≤ radius
  center_le : ∀ σ z, ‖ell σ z‖ + 3 / 4 ≤ radius / 2
  shift_le : ∀ σ, ∀ s ∈ shifts σ, ‖s‖ ≤ radius

namespace GridFamily
variable {E : Type*} [Field E] [NumberField E] {nu : ℝ} (G : GridFamily E nu)

def rE (i : Fin G.m) : E := (G.p i : E) / (G.q i : E)

theorem map_rE (σ : E →+* ℂ) (i : Fin G.m) :
    σ (G.rE i) = (G.p i : ℂ) / (G.q i : ℂ) := by
  simp [rE, map_div₀]

def F : ℝ := 1 / (G.theta : ℝ)

theorem F_pos : 0 < G.F := one_div_pos.mpr G.theta_pos

/-- The data at the embedding `σ`. -/
def toGridData (σ : E →+* ℂ) : GridData nu where
  m := G.m
  Z := G.Z
  Kmax := G.Kmax
  w0 := G.w0
  v0 := G.v0
  theta := G.theta
  A := G.A
  eta := G.eta
  q := G.q
  target := G.target
  r := fun i => σ (G.rE i)
  wstar := G.wstar
  y := fun z => σ (G.b z)
  ell := G.ell σ
  k := G.k
  shifts := G.shifts σ
  radius := G.radius
  m_pos := G.m_pos
  Z_pos := G.Z_pos
  Kmax_pos := G.Kmax_pos
  w0_pos := G.w0_pos
  v0_pos := G.v0_pos
  theta_pos := G.theta_pos
  A_pos := G.A_pos
  eta_pos := G.eta_pos
  q_two_le := G.q_two_le
  period_error := fun i => by
    show ‖σ (G.rE i) - G.target‖ ≤ 2 * (G.q i : ℝ) ^ (-nu)
    rw [G.map_rE σ i]
    exact G.period_error i
  wstar_pos := G.wstar_pos
  wstar_lower := G.wstar_lower
  exp_ell := G.exp_ell σ
  k_le := G.k_le
  shift_mem := G.shift_mem σ
  radius_one_le := G.radius_one_le
  center_le := G.center_le σ
  shift_le := G.shift_le σ

def arithmeticError : ℝ :=
  Arithmetic.lcmConstant * G.F * G.m / G.v0 +
    Arithmetic.lcmConstant * ∑ i, 1 / MatrixArithmetic.logWeights G.q i +
    (G.theta : ℝ) / G.wstar + (G.e : ℝ) * Real.log (G.D : ℝ) / G.w0

def analyticError : ℝ :=
  (Real.log 2 + Real.log (2 * (G.Kmax : ℝ)) + nu) / G.wstar +
    (G.radius / (G.w0 : ℝ) + Real.log (4 * G.radius) / G.wstar + Real.log 2 / (G.v0 : ℝ))

theorem analyticError_eq (σ : E →+* ℂ) :
    (G.toGridData σ).analyticError = G.analyticError := rfl

/-- A lower collision rate, common to all embeddings (translation count `<= N`). -/
def collisionLower (H : ℝ) : ℝ :=
  collisionConstant * G.eta ^ 2 * MatrixCounting.rowCount G.Z G.v0 G.theta G.q H /
    (H * MatrixCounting.lowIndexCount G.A G.q H) / (G.N : ℝ)

def collisionLimit : ℝ :=
  collisionConstant * G.eta ^ 2 * (G.Z : ℝ) * (G.theta : ℝ) ^ G.m /
    (((G.m : ℝ) + 1) * (G.v0 : ℝ) * (G.A : ℝ) ^ G.m) / (G.N : ℝ)

theorem tendsto_collisionLower :
    Tendsto G.collisionLower atTop (𝓝 G.collisionLimit) := by
  have hh := MatrixCounting.tendsto_collisionRatio G.Z G.v0 G.theta G.A G.q
    (by exact_mod_cast G.v0_pos) (by exact_mod_cast G.theta_pos)
    (by exact_mod_cast G.A_pos) G.q_two_le collisionConstant G.eta
  exact hh.div_const _

theorem collisionLower_le (σ : E →+* ℂ) (H : ℝ) (hH : 0 < H) :
    G.collisionLower H ≤ collisionRate (G.toGridData σ) H := by
  have hcard : (0 : ℝ) < ((G.shifts σ).card : ℝ) := by
    exact_mod_cast (G.toGridData σ).shifts_card_pos
  have hle : ((G.shifts σ).card : ℝ) ≤ G.N := by exact_mod_cast G.shifts_card_le σ
  have ha : 0 ≤ collisionConstant * G.eta ^ 2 *
      MatrixCounting.rowCount G.Z G.v0 G.theta G.q H /
        (H * MatrixCounting.lowIndexCount G.A G.q H) := by
    apply div_nonneg
    · apply mul_nonneg (mul_nonneg collisionConstant_pos.le (sq_nonneg _))
      unfold MatrixCounting.rowCount
      positivity
    · apply mul_nonneg hH.le
      unfold MatrixCounting.lowIndexCount
      positivity
  exact div_le_div_of_nonneg_left ha hcard hle

end GridFamily

/-- The analytic bound at a natural cutoff (the rational form specialized). -/
theorem grid_minor_analytic_bound_nat {nu : ℝ} (d : GridData nu) (hnu : 0 ≤ nu)
    (H : ℕ) (hH : 0 < H)
    (sel : Row d (H : ℝ) → Column d (H : ℝ))
    (hne : (actualMinor d (H : ℝ) sel).det ≠ 0) :
    Real.log ‖(actualMinor d (H : ℝ) sel).det‖ /
      ((actualRowCount d (H : ℝ) : ℝ) * (H : ℝ)) ≤
      d.analyticError + analyticRemainder d (H : ℝ) +
        max (-collisionRate d (H : ℝ))
          (-nu * ((d.A : ℝ) * (1 - d.eta) - actualMean d (H : ℝ))) :=
  grid_minor_analytic_bound d hnu (H : ℚ) (by exact_mod_cast hH) sel hne

variable {E : Type*} [Field E] [NumberField E]

/-- Main assembly: margins plus cofinally many nonzero minors at one embedding give a
contradiction. All embeddings receive the full analytic saving. -/
theorem grid_family_contradiction {nu : ℝ} (G : GridFamily E nu) (hnu : 1 < nu)
    (hgap : G.arithmeticError + G.analyticError <
      nu * ((G.A : ℝ) * (1 - G.eta) - G.theta) - (1 - G.theta))
    (hcoll : 1 + G.arithmeticError + G.analyticError < G.collisionLimit)
    (hcof : ∀ L : ℕ, ∃ H : ℕ, L ≤ H ∧ ∃ σ0 : E →+* ℂ,
      ∃ sel : InterpolationMatrix.Row G.Z (G.v0 : ℝ) (G.theta : ℝ)
          (MatrixArithmetic.logWeights G.q) (H : ℝ) →
          InterpolationMatrix.Column (G.w0 : ℝ) (MatrixArithmetic.logWeights G.q) (H : ℝ),
        (gridSelectedMinor (fun z => σ0 (G.b z)) G.k G.w0 G.v0 G.theta
          (MatrixArithmetic.logWeights G.q) (H : ℝ) (fun i => σ0 (G.rE i))
          (MatrixArithmetic.truncationOrders G.q G.F G.v0) sel).det ≠ 0) : False := by
  classical
  obtain ⟨_, _, σ1, _, _⟩ := hcof 0
  let d0 := G.toGridData σ1
  apply cofinal_determinant_bounds_inconsistent nu G.theta ((G.A : ℝ) * (1 - G.eta))
    G.arithmeticError G.analyticError G.collisionLimit (actualMean d0)
    (analyticRemainder d0) G.collisionLower hnu hgap hcoll
    (tendsto_analyticRemainder d0) G.tendsto_collisionLower
    (fun H hH => actualMean_bounds d0 H hH)
  intro L
  obtain ⟨H, hLH, σ0, sel, hdet⟩ := hcof (max L 1)
  have hH1 : 1 ≤ H := le_trans (le_max_right _ _) hLH
  have hHpos : (0 : ℝ) < H := by exact_mod_cast hH1
  have hNF : (gridSelectedMinorNF G.b G.k G.w0 G.v0 G.theta
      (MatrixArithmetic.logWeights G.q) (H : ℝ) G.rE
      (MatrixArithmetic.truncationOrders G.q G.F G.v0) sel).det ≠ 0 := by
    intro hz
    have hm := map_gridSelectedMinor_det σ0 G.b G.k G.w0 G.v0 G.theta
      (MatrixArithmetic.logWeights G.q) (H : ℝ) G.rE
      (MatrixArithmetic.truncationOrders G.q G.F G.v0) sel
    rw [hz, map_zero] at hm
    exact hdet hm.symm
  refine ⟨H, le_trans (le_max_left _ _) hLH, hH1,
    (∑ σ : E →+* ℂ, Real.log ‖(gridSelectedMinor (fun z => σ (G.b z)) G.k G.w0 G.v0
      G.theta (MatrixArithmetic.logWeights G.q) (H : ℝ) (fun i => σ (G.rE i))
      (MatrixArithmetic.truncationOrders G.q G.F G.v0) sel).det‖) /
      ((Module.finrank ℚ E : ℝ) *
        (Fintype.card (InterpolationMatrix.Row G.Z (G.v0 : ℝ) (G.theta : ℝ)
          (MatrixArithmetic.logWeights G.q) (H : ℝ)) : ℝ) * (H : ℝ)), ?_, ?_⟩
  · exact gridSelectedMinor_average_lower_bound G.b G.k G.D G.e G.q G.rE G.D_pos
      G.q_two_le G.b_integral
      (fun i => NumberFieldMovingArithmetic.rational_centers_cleared G.p G.q
        (fun j => by have := G.q_two_le j; omega) i)
      G.Z_pos G.w0_pos G.v0_pos G.theta_pos G.F_pos.le hHpos G.wstar_pos G.wstar_lower
      sel hNF
  · have hM : (0 : ℝ) < (Fintype.card (InterpolationMatrix.Row G.Z (G.v0 : ℝ) (G.theta : ℝ)
        (MatrixArithmetic.logWeights G.q) (H : ℝ)) : ℝ) := by
      exact_mod_cast actualRowCount_pos d0 hHpos
    have hcard : 0 < Fintype.card (E →+* ℂ) := by
      rw [NumberField.Embeddings.card]
      exact Module.finrank_pos
    have hh := embedding_mean_normalized_le
      (fun σ : E →+* ℂ => Real.log ‖(gridSelectedMinor (fun z => σ (G.b z)) G.k G.w0 G.v0
        G.theta (MatrixArithmetic.logWeights G.q) (H : ℝ) (fun i => σ (G.rE i))
        (MatrixArithmetic.truncationOrders G.q G.F G.v0) sel).det‖)
      (U := G.analyticError + analyticRemainder d0 (H : ℝ) +
        max (-G.collisionLower (H : ℝ))
          (-nu * ((G.A : ℝ) * (1 - G.eta) - actualMean d0 (H : ℝ))))
      hM hHpos hcard (fun σ => ?_)
    · simpa only [NumberField.Embeddings.card] using hh
    · have hne : (actualMinor (G.toGridData σ) (H : ℝ) sel).det ≠ 0 := by
        have h1 := (map_ne_zero σ).mpr hNF
        rw [map_gridSelectedMinor_det] at h1
        exact h1
      have hb := grid_minor_analytic_bound_nat (G.toGridData σ) (by linarith) H hH1 sel hne
      have hc := G.collisionLower_le σ (H : ℝ) hHpos
      refine le_trans hb ?_
      exact add_le_add le_rfl (max_le_max (neg_le_neg hc) le_rfl)

end QuadraticPi.LogGrid


==> anc/lean/QuadraticPi/LogGridGalois.lean <==
import QuadraticPi.LogGridRank

/-! # The general theorem for a Galois field

Let `E` be a Galois number field, `α ∈ E`, `σ0 : E →+* ℂ` with `σ0 α = exp lam`, `lam` real
nonzero (so `a = σ0 α > 0`, `lam = log a`), and `D α` integral. For every embedding `σ`
there is a unique `conjOf α σ0 σ ∈ E` with `σ (conjOf α σ0 σ) = a`; these are the
conjugates of `α`. Then

* `log_galois_eventualLowerBoundAbove`: `mu (lam) <= conjRank + 1`, where `conjRank` is the
  rank of the group `Π` generated by the vectors `(1, conjugate)`, i.e. `r(a) + 1`:
  this is Theorem 1.1 of the general draft, `mu (log a) <= r(a) + 2`;
* `log_galois_degree_eventualLowerBoundAbove`: `mu (lam) <= deg α + 1`
  (Corollary 1.2 (1)). -/

set_option autoImplicit false
noncomputable section
namespace QuadraticPi.LogGrid
open OAI.PiExponent Polynomial
open scoped BigOperators

variable {E : Type*} [Field E] [NumberField E]

/-- In a Galois field every embedding takes the value `σ0 α` at some conjugate of `α`. -/
theorem exists_conj_preimage [IsGalois ℚ E] (α : E) (σ0 σ : E →+* ℂ) :
    ∃ γ : E, σ γ = σ0 α := by
  have hsplit : ((minpoly ℚ α).map (algebraMap ℚ E)).Splits :=
    Normal.splits inferInstance α
  have hp0 : (minpoly ℚ α).map (algebraMap ℚ E) ≠ 0 :=
    Polynomial.map_ne_zero (minpoly.ne_zero (Algebra.IsIntegral.isIntegral α))
  have hq : ((minpoly ℚ α).map (algebraMap ℚ E)).IsRoot α := by
    rw [Polynomial.IsRoot.def, Polynomial.eval_map, ← Polynomial.aeval_def]
    exact minpoly.aeval ℚ α
  have hq0 : (((minpoly ℚ α).map (algebraMap ℚ E)).map σ0).IsRoot (σ0 α) := hq.map
  have hsame : ((minpoly ℚ α).map (algebraMap ℚ E)).map σ0 =
      ((minpoly ℚ α).map (algebraMap ℚ E)).map σ := by
    rw [Polynomial.map_map, Polynomial.map_map,
      RingHom.ext_rat (σ0.comp (algebraMap ℚ E)) (σ.comp (algebraMap ℚ E))]
  rw [hsame] at hq0
  obtain ⟨γ, hγ⟩ := RingHom.mem_range.mp (hsplit.mem_range_of_isRoot hp0 hq0)
  exact ⟨γ, hγ⟩

/-- The conjugate of `α` sent to `σ0 α` by `σ`. -/
def conjOf [IsGalois ℚ E] (α : E) (σ0 σ : E →+* ℂ) : E :=
  Classical.choose (exists_conj_preimage α σ0 σ)

theorem conjOf_spec [IsGalois ℚ E] (α : E) (σ0 σ : E →+* ℂ) :
    σ (conjOf α σ0 σ) = σ0 α :=
  Classical.choose_spec (exists_conj_preimage α σ0 σ)

theorem isIntegral_conjOf [IsGalois ℚ E] (α : E) (σ0 σ : E →+* ℂ) (D : ℕ)
    (hint : IsIntegral ℤ ((D : E) * α)) : IsIntegral ℤ ((D : E) * conjOf α σ0 σ) := by
  have h1 : σ ((D : E) * conjOf α σ0 σ) = σ0 ((D : E) * α) := by
    rw [map_mul, map_mul, conjOf_spec, map_natCast, map_natCast]
  have h2 : IsIntegral ℤ (σ0.toIntAlgHom ((D : E) * α)) :=
    (isIntegral_algHom_iff σ0.toIntAlgHom σ0.injective).mpr hint
  have h3 : IsIntegral ℤ (σ.toIntAlgHom ((D : E) * conjOf α σ0 σ)) := by
    have e : σ.toIntAlgHom ((D : E) * conjOf α σ0 σ) = σ0.toIntAlgHom ((D : E) * α) := h1
    rw [e]
    exact h2
  exact (isIntegral_algHom_iff σ.toIntAlgHom σ.injective).mp h3

/-- **Theorem 1.1 (Lean).** `mu (lam) <= rank Π + 1 = r(a) + 2`. -/
theorem log_galois_eventualLowerBoundAbove [IsGalois ℚ E] (α : E) (σ0 : E →+* ℂ)
    (lam : ℝ) (hlam : lam ≠ 0) (hα : σ0 α = Complex.exp (lam : ℂ))
    (D : ℕ) (hD : 0 < D) (hint : IsIntegral ℤ ((D : E) * α)) :
    EventualLowerBoundAbove lam ((conjRank (conjOf α σ0) : ℝ) + 1) :=
  conj_eventualLowerBoundAbove lam hlam D hD (conjOf α σ0)
    (fun σ => (conjOf_spec α σ0 σ).trans hα) (fun σ => isIntegral_conjOf α σ0 σ D hint)

theorem log_galois_irrationalityExponent_bounds [IsGalois ℚ E] (α : E) (σ0 : E →+* ℂ)
    (lam : ℝ) (hlam : lam ≠ 0) (hα : σ0 α = Complex.exp (lam : ℂ))
    (D : ℕ) (hD : 0 < D) (hint : IsIntegral ℤ ((D : E) * α)) :
    2 ≤ irrationalityExponent lam ∧
      irrationalityExponent lam ≤ (conjRank (conjOf α σ0) : ℝ) + 1 :=
  irrationalityExponent_bounds_of_eventualLowerBoundAbove
    (log_galois_eventualLowerBoundAbove α σ0 lam hlam hα D hD hint)

/-- The rank is at most the degree: independent conjugates are distinct roots of the
minimal polynomial. -/
theorem conjRank_le_degree [IsGalois ℚ E] (α : E) (hα0 : α ≠ 0) (σ0 : E →+* ℂ) :
    conjRank (conjOf α σ0) ≤ (minpoly ℚ α).natDegree := by
  classical
  obtain ⟨s, hind, hcard, -⟩ := exists_max_conjIndep (conjOf α σ0)
  have hγ0 : ∀ τ, conjOf α σ0 τ ≠ 0 := by
    intro τ h
    have h1 := conjOf_spec α σ0 τ
    rw [h, map_zero] at h1
    exact hα0 ((map_eq_zero σ0).mp h1.symm)
  -- injectivity on s
  have hinj : Set.InjOn (conjOf α σ0) s := by
    intro τ hτ τ' hτ' heq
    by_contra hne
    let n : (E →+* ℂ) → ℤ := fun x => (if x = τ then 1 else 0) - (if x = τ' then 1 else 0)
    have hsum : ∑ x ∈ s, n x = 0 := by
      simp [n, Finset.sum_sub_distrib, Finset.mem_coe.mp hτ, Finset.mem_coe.mp hτ']
    have hone : ∀ y ∈ s, ∏ x ∈ s, conjOf α σ0 x ^ (if x = y then (1 : ℤ) else 0) =
        conjOf α σ0 y := by
      intro y hy
      rw [Finset.prod_eq_single y (fun x _ hx => by simp [hx]) (fun h => absurd hy h)]
      simp
    have hprod : ∏ x ∈ s, conjOf α σ0 x ^ n x = 1 := by
      simp only [n]
      rw [Finset.prod_congr rfl (fun x _ => zpow_sub₀ (hγ0 x) _ _), Finset.prod_div_distrib,
        hone τ (Finset.mem_coe.mp hτ), hone τ' (Finset.mem_coe.mp hτ'), heq,
        div_self (hγ0 τ')]
    have h0 := hind n hsum hprod τ (Finset.mem_coe.mp hτ)
    simp [n, hne] at h0
  -- conjugates are roots of the minimal polynomial
  have hroot : ∀ τ, conjOf α σ0 τ ∈ (minpoly ℚ α).aroots E := by
    intro τ
    rw [Polynomial.mem_aroots]
    refine ⟨minpoly.ne_zero (Algebra.IsIntegral.isIntegral α), ?_⟩
    have h1 := Polynomial.aeval_algHom_apply τ.toRatAlgHom (conjOf α σ0 τ) (minpoly ℚ α)
    have h2 := Polynomial.aeval_algHom_apply σ0.toRatAlgHom α (minpoly ℚ α)
    have h3 : τ.toRatAlgHom (conjOf α σ0 τ) = σ0.toRatAlgHom α := conjOf_spec α σ0 τ
    rw [h3, h2, minpoly.aeval, map_zero] at h1
    exact (map_eq_zero τ.toRatAlgHom).mp h1.symm
  have hsub : s.image (conjOf α σ0) ⊆ ((minpoly ℚ α).aroots E).toFinset := by
    intro x hx
    obtain ⟨τ, -, rfl⟩ := Finset.mem_image.mp hx
    exact Multiset.mem_toFinset.mpr (hroot τ)
  calc conjRank (conjOf α σ0) = s.card := hcard.symm
    _ = (s.image (conjOf α σ0)).card := (Finset.card_image_of_injOn hinj).symm
    _ ≤ ((minpoly ℚ α).aroots E).toFinset.card := Finset.card_le_card hsub
    _ ≤ Multiset.card ((minpoly ℚ α).aroots E) := Multiset.toFinset_card_le _
    _ ≤ ((minpoly ℚ α).map (algebraMap ℚ E)).natDegree := Polynomial.card_roots' _
    _ = (minpoly ℚ α).natDegree := Polynomial.natDegree_map _

/-- **Corollary 1.2 (1) (Lean).** `mu (lam) <= deg α + 1`. -/
theorem log_galois_degree_eventualLowerBoundAbove [IsGalois ℚ E] (α : E) (σ0 : E →+* ℂ)
    (lam : ℝ) (hlam : lam ≠ 0) (hα : σ0 α = Complex.exp (lam : ℂ))
    (D : ℕ) (hD : 0 < D) (hint : IsIntegral ℤ ((D : E) * α)) :
    EventualLowerBoundAbove lam (((minpoly ℚ α).natDegree : ℝ) + 1) := by
  apply (log_galois_eventualLowerBoundAbove α σ0 lam hlam hα D hD hint).mono
  have hα0 : α ≠ 0 := by
    intro h
    rw [h, map_zero] at hα
    exact Complex.exp_ne_zero _ hα.symm
  have := conjRank_le_degree α hα0 σ0
  have h : ((conjRank (conjOf α σ0) : ℕ) : ℝ) ≤ ((minpoly ℚ α).natDegree : ℝ) := by
    exact_mod_cast this
  linarith

end QuadraticPi.LogGrid


==> anc/lean/QuadraticPi/LogGridGeneral.lean <==
import QuadraticPi.LogGridTheorem
import QuadraticPi.LogGridParametersR

/-! # The general grid theorem: exponent `r + 2`

`CenterSupply E lam r D cK cE cN cR`: for every `Q >= 1` a finite family of centers
`(k z, b z)`, `b z ∈ E`, pairwise distinct, at least `Q^(r+1)` of them, with
`k z <= cK Q`, `D^e b z` integral for some `e <= cE Q`, and for EVERY embedding `σ`
logarithms `ell σ z` of `σ (b z)` such that the translations `k z lam - ell σ z` take at
most `cN Q^r` values; logarithms and translations bounded by `cR Q`.
This is the content of Lemma 3.1 of the general draft.

`general_grid_eventualLowerBoundAbove`: a center supply gives `mu (lam) <= r + 2`. -/

set_option autoImplicit false
noncomputable section
namespace QuadraticPi.LogGrid
open OAI.PiExponent
open scoped BigOperators Topology NumberField
open Filter
open MovingLogAnalytic (collisionConstant collisionConstant_pos)

variable {E : Type*} [Field E] [NumberField E]

/-- Lemma 3.1 of the general draft, as an interface. -/
def CenterSupply (E : Type*) [Field E] [NumberField E] (lam : ℝ) (r D cK cE cN cR : ℕ) :
    Prop :=
  ∀ Q : ℕ, 1 ≤ Q → ∃ Z : ℕ, ∃ b : Fin Z → E, ∃ k : Fin Z → ℕ,
    ∃ ell : (E →+* ℂ) → Fin Z → ℂ, ∃ sh : (E →+* ℂ) → Finset ℂ, ∃ e : ℕ,
      Q ^ (r + 1) ≤ Z ∧ (∀ z, b z ≠ 0) ∧ (∀ z z', b z = b z' → k z = k z' → z = z') ∧
      (∀ z, k z ≤ cK * Q) ∧ e ≤ cE * Q ∧ (∀ z, IsIntegral ℤ ((D : E) ^ e * b z)) ∧
      (∀ σ z, Complex.exp (ell σ z) = σ (b z)) ∧
      (∀ σ z, (k z : ℂ) * (lam : ℂ) - ell σ z ∈ sh σ) ∧
      (∀ σ, (sh σ).card ≤ cN * Q ^ r) ∧
      (∀ σ z, ‖ell σ z‖ ≤ (cR : ℝ) * Q) ∧
      (∀ σ, ∀ s ∈ sh σ, ‖s‖ ≤ (cR : ℝ) * Q)

set_option maxHeartbeats 1000000 in
theorem general_grid_no_bad_approximations (lam : ℝ) (hlam : lam ≠ 0)
    (r D cK cE cN cR : ℕ) (hD : 0 < D) (hsup : CenterSupply E lam r D cK cE cN cR)
    (ν : ℝ) (hν : (r : ℝ) + 2 < ν)
    (hbad : ∀ Q : ℕ, ∃ p : ℤ, ∃ q : ℕ, Q ≤ q ∧ |lam - (p : ℝ) / q| ≤ (q : ℝ) ^ (-ν)) :
    False := by
  classical
  have hcard : 0 < Fintype.card (E →+* ℂ) := by
    rw [NumberField.Embeddings.card]
    exact Module.finrank_pos
  obtain ⟨σ0⟩ := Fintype.card_pos_iff.mp hcard
  -- parameters
  obtain ⟨θ, A, B, C, hθ, hθA, hA1, hgap0, hC1, hAC, hCB, hBC, hCθ⟩ :=
    exists_grid_parameters_r r ν hν
  have hνpos : 0 < ν := by
    have : (0 : ℝ) ≤ r := Nat.cast_nonneg r
    linarith
  have hApos : (0 : ℝ) < A := lt_trans hθ hθA
  have hCpos : (0 : ℝ) < C := by linarith
  have hBpos : (0 : ℝ) < B := lt_trans (mul_pos hApos (pow_pos hCpos r)) hAC
  have hθ1 : (θ : ℝ) < 1 := lt_trans hθA hA1
  obtain ⟨g0, hg0def⟩ : ∃ g0 : ℝ, g0 = ν * ((A : ℝ) - θ) - (1 - θ) := ⟨_, rfl⟩
  have hg0 : 0 < g0 := by rw [hg0def]; linarith
  have h2νA : (0 : ℝ) < 2 * ν * A := mul_pos (mul_pos two_pos hνpos) hApos
  obtain ⟨η, hηdef⟩ : ∃ η : ℝ, η = min (1 / 2) (g0 / (2 * ν * A)) := ⟨_, rfl⟩
  have hη : 0 < η := by rw [hηdef]; exact lt_min (by norm_num) (div_pos hg0 h2νA)
  have hηle : η * (2 * ν * A) ≤ g0 := by
    have h := min_le_right (1 / 2 : ℝ) (g0 / (2 * ν * A))
    rw [← hηdef] at h
    exact (le_div_iff₀ h2νA).mp h
  obtain ⟨ε, hεdef⟩ : ∃ ε : ℝ, ε = min (g0 / 2) (1 / 2) := ⟨_, rfl⟩
  have hε : 0 < ε := by rw [hεdef]; exact lt_min (by linarith) (by norm_num)
  have hεg : ε ≤ g0 / 2 := by rw [hεdef]; exact min_le_left _ _
  have hε2 : ε ≤ 1 / 2 := by rw [hεdef]; exact min_le_right _ _
  have hgapη : g0 / 2 ≤ ν * ((A : ℝ) * (1 - η) - θ) - (1 - θ) := by
    have e : ν * ((A : ℝ) * (1 - η) - θ) - (1 - θ) = g0 - η * (ν * A) := by
      rw [hg0def]; ring
    have e2 : η * (2 * ν * A) = 2 * (η * (ν * A)) := by ring
    rw [e]
    linarith
  -- the dimension
  have hlogD : 0 ≤ Real.log (D : ℝ) := Real.log_nonneg (by exact_mod_cast hD)
  have hgrow : 0 ≤ (cE : ℝ) * Real.log (D : ℝ) + 2 * (cR : ℝ) + 2 := by
    have h1 : 0 ≤ (cE : ℝ) * Real.log (D : ℝ) := mul_nonneg (Nat.cast_nonneg _) hlogD
    have h2 : 0 ≤ (cR : ℝ) := Nat.cast_nonneg _
    linarith
  obtain ⟨m, hm1, hCm2, hfib, herr, hcollm⟩ := exists_grid_dimension_r r (θ : ℝ) A B C η
    (Arithmetic.lcmConstant / (θ : ℝ)) (Real.log 2)
    ((cE : ℝ) * Real.log (D : ℝ) + 2 * (cR : ℝ) + 2)
    (ε / 2) (2 / collisionConstant) (cK : ℝ) ((cN : ℝ) + 1)
    hθ hApos hBpos hC1 hAC hCB hBC hCθ hη
    (div_nonneg Arithmetic.lcmConstant_pos.le hθ.le) (Real.log_nonneg (by norm_num))
    hgrow (by linarith) (Nat.cast_nonneg _) (by positivity)
  obtain ⟨Q, hQdef⟩ : ∃ Q : ℕ, Q = dimensionK (C : ℝ) m := ⟨_, rfl⟩
  rw [← hQdef] at hfib herr hcollm
  have hQle : (Q : ℝ) ≤ (C : ℝ) ^ m := by rw [hQdef]; exact dimensionK_le _ hCpos.le m
  have hQ1 : 1 ≤ Q := by rw [hQdef]; exact dimensionK_one_le _ hC1.le m
  have hQpos : 0 < Q := hQ1
  have hQp : (0 : ℝ) < Q := by exact_mod_cast hQ1
  -- the centers
  obtain ⟨Z, bc, kc, ell, sh, e, hZ, hb0, hsep, hk, he, hint, hexp, hmem, hcardsh, hell,
    hshle⟩ := hsup Q hQ1
  have hZ1 : 1 ≤ Z := le_trans (Nat.one_le_pow _ _ hQpos) hZ
  have hZR : (Q : ℝ) ^ (r + 1) ≤ (Z : ℝ) := by exact_mod_cast hZ
  have hZp : (0 : ℝ) < Z := by exact_mod_cast hZ1
  -- the weights w0, v0
  obtain ⟨w0, hw0def⟩ : ∃ w0 : ℚ, w0 = (B ^ m)⁻¹ := ⟨_, rfl⟩
  obtain ⟨v0, hv0def⟩ : ∃ v0 : ℚ, v0 = 2 * (Z : ℚ) * θ ^ m * w0 := ⟨_, rfl⟩
  have hw0R : (w0 : ℝ) = dimensionW (B : ℝ) m := by
    rw [hw0def, dimensionW]
    norm_num
  have hv0R : (v0 : ℝ) = 2 * (Z : ℝ) * (θ : ℝ) ^ m * dimensionW (B : ℝ) m := by
    rw [← hw0R, hv0def]
    norm_num
  have hWpos : 0 < dimensionW (B : ℝ) m := dimensionW_pos _ hBpos m
  have hw0pos : (0 : ℝ) < w0 := by rw [hw0R]; exact hWpos
  have hv0pos : (0 : ℝ) < v0 := by
    rw [hv0R]
    exact mul_pos (mul_pos (mul_pos two_pos hZp) (pow_pos hθ m)) hWpos
  have hSle : ((min (cK * Q + 1) Z : ℕ) : ℝ) ≤ (cK : ℝ) * Q + 1 := by
    have h := (Nat.cast_le (α := ℝ)).mpr (min_le_left (cK * Q + 1) Z)
    have e1 : ((cK * Q + 1 : ℕ) : ℝ) = (cK : ℝ) * Q + 1 := by norm_num
    rw [e1] at h
    exact h
  have hfibS : ((min (cK * Q + 1) Z : ℕ) : ℝ) * (θ : ℝ) ^ m < 1 :=
    lt_of_le_of_lt (mul_le_mul_of_nonneg_right hSle (pow_nonneg hθ.le m)) hfib
  have htot : ((Z : ℕ) : ℝ) * ((w0 : ℝ) / (v0 : ℝ)) * (θ : ℝ) ^ m < 1 := by
    rw [hv0R, ← hw0R]
    have hP : (0 : ℝ) < (Z : ℝ) * (θ : ℝ) ^ m * w0 :=
      mul_pos (mul_pos hZp (pow_pos hθ m)) hw0pos
    calc (Z : ℝ) * ((w0 : ℝ) / (2 * (Z : ℝ) * (θ : ℝ) ^ m * w0)) * (θ : ℝ) ^ m =
        ((Z : ℝ) * (θ : ℝ) ^ m * w0) / (2 * ((Z : ℝ) * (θ : ℝ) ^ m * w0)) := by
          ring
      _ < 1 := (div_lt_one (by linarith)).mpr (by linarith)
  -- the interpolation base data and the thresholds
  let Bd : MovingLogOccupancyWeights.BaseData := {
    m := m, K := Z, S := min (cK * Q + 1) Z,
    m_pos := hm1, K_pos := hZ1, S_pos := le_min (by omega) hZ1,
    S_le_K := min_le_right _ _,
    w0 := w0, v0 := v0, theta := θ,
    w0_pos := by exact_mod_cast hw0pos,
    v0_pos := by exact_mod_cast hv0pos,
    theta_pos := by exact_mod_cast hθ,
    theta_lt_one := by exact_mod_cast hθ1,
    fiber_volume := by exact_mod_cast hfibS,
    total_volume := by exact_mod_cast htot }
  obtain ⟨T, hT⟩ := cofinal_grid_minors Bd
  -- the radius, the weight margin, and the approximations
  obtain ⟨R, hRdef⟩ : ∃ R : ℝ, R = 2 * ((cR : ℝ) * Q + 1) := ⟨_, rfl⟩
  have hcRQ : 0 ≤ (cR : ℝ) * Q := mul_nonneg (Nat.cast_nonneg _) hQp.le
  have hR1 : 1 ≤ R := by rw [hRdef]; linarith
  have hS : 0 ≤ (θ : ℝ) + Real.log 2 + Real.log (2 * (((cK * Q + 1 : ℕ)) : ℝ)) + ν +
      Real.log (4 * R) := by
    have h1 : 0 ≤ Real.log (2 : ℝ) := Real.log_nonneg (by norm_num)
    have h2 : 0 ≤ Real.log (2 * (((cK * Q + 1 : ℕ)) : ℝ)) := Real.log_nonneg (by
      have : (1 : ℝ) ≤ (((cK * Q + 1 : ℕ)) : ℝ) := by
        exact_mod_cast (show 1 ≤ cK * Q + 1 by omega)
      linarith)
    have h3 : 0 ≤ Real.log (4 * R) := Real.log_nonneg (by linarith)
    linarith
  obtain ⟨X, hX1, hXm⟩ := exists_uniform_weight_error_margin m Arithmetic.lcmConstant
    ((θ : ℝ) + Real.log 2 + Real.log (2 * (((cK * Q + 1 : ℕ)) : ℝ)) + ν + Real.log (4 * R))
    (ε / 2) Arithmetic.lcmConstant_pos hS (by linarith)
  obtain ⟨p, q, happ, habove, hweights⟩ :=
    exists_moving_log_approximations_above_thresholds lam ν hlam hνpos m T (X + 1) hbad
  obtain ⟨w, hwdef⟩ : ∃ w : Fin m → ℚ, w = fun i => (⌈Real.log (q i)⌉₊ : ℚ) := ⟨_, rfl⟩
  have hwR : ∀ i, (w i : ℝ) = MatrixArithmetic.logWeights q i := by
    intro i
    rw [hwdef]
    simp [MatrixArithmetic.logWeights]
  have hwfun : (fun i => (w i : ℝ)) = MatrixArithmetic.logWeights q := funext hwR
  have hwabove : SeparatedWeightPA.AboveThresholds T w := by rw [hwdef]; exact habove
  have hcenter : ∀ (σ : E →+* ℂ) (z : Fin Z), ‖ell σ z‖ + 3 / 4 ≤ R / 2 := by
    intro σ z
    have := hell σ z
    rw [hRdef]
    linarith
  have hshiftle : ∀ (σ : E →+* ℂ), ∀ x ∈ sh σ, ‖x‖ ≤ R := by
    intro σ x hx
    have := hshle σ x hx
    rw [hRdef]
    linarith
  -- the family
  let G : GridFamily E ν := {
    m := m, Z := Z, Kmax := cK * Q + 1, w0 := w0, v0 := v0, theta := θ, A := A, eta := η,
    q := q, p := p, target := (lam : ℂ), wstar := X + 1,
    b := bc, k := kc, D := D, e := e,
    ell := ell, shifts := sh, N := (cN + 1) * Q ^ r, radius := R,
    m_pos := hm1, Z_pos := hZ1, Kmax_pos := by omega,
    w0_pos := hw0pos, v0_pos := hv0pos, theta_pos := hθ, A_pos := hApos, eta_pos := hη,
    q_two_le := fun i => (happ i).1,
    period_error := fun i => (happ i).2.2,
    wstar_pos := by linarith,
    wstar_lower := fun i => (hweights i).le,
    D_pos := hD,
    b_integral := hint,
    exp_ell := hexp,
    k_le := fun z => by have := hk z; omega,
    shift_mem := hmem,
    shifts_card_le := fun σ => by
      have := hcardsh σ
      nlinarith [Nat.zero_le (Q ^ r)],
    radius_one_le := hR1,
    center_le := hcenter,
    shift_le := hshiftle }
  -- the error margins
  have h1 : (Arithmetic.lcmConstant * (1 / (θ : ℝ)) * (m : ℝ) + Real.log 2) / (v0 : ℝ) +
      ((e : ℝ) * Real.log (D : ℝ) + R) / (w0 : ℝ) < ε / 2 := by
    have hnum0 : 0 ≤ Arithmetic.lcmConstant * (1 / (θ : ℝ)) * (m : ℝ) + Real.log 2 :=
      add_nonneg (mul_nonneg (mul_nonneg Arithmetic.lcmConstant_pos.le
        (one_div_nonneg.mpr hθ.le)) (Nat.cast_nonneg _)) (Real.log_nonneg (by norm_num))
    have hdpos : 0 < 2 * (Q : ℝ) ^ (r + 1) * (θ : ℝ) ^ m * dimensionW (B : ℝ) m :=
      mul_pos (mul_pos (mul_pos two_pos (pow_pos hQp _)) (pow_pos hθ m)) hWpos
    have hd : 2 * (Q : ℝ) ^ (r + 1) * (θ : ℝ) ^ m * dimensionW (B : ℝ) m ≤ (v0 : ℝ) := by
      rw [hv0R]
      exact mul_le_mul_of_nonneg_right (mul_le_mul_of_nonneg_right
        (mul_le_mul_of_nonneg_left hZR (by norm_num)) (pow_nonneg hθ.le m)) hWpos.le
    have hfirst : (Arithmetic.lcmConstant * (1 / (θ : ℝ)) * (m : ℝ) + Real.log 2) / (v0 : ℝ) ≤
        (Arithmetic.lcmConstant / (θ : ℝ) * (m : ℝ) + Real.log 2) /
          (2 * (Q : ℝ) ^ (r + 1) * (θ : ℝ) ^ m * dimensionW (B : ℝ) m) := by
      calc _ ≤ (Arithmetic.lcmConstant * (1 / (θ : ℝ)) * (m : ℝ) + Real.log 2) /
            (2 * (Q : ℝ) ^ (r + 1) * (θ : ℝ) ^ m * dimensionW (B : ℝ) m) :=
            div_le_div_of_nonneg_left hnum0 hdpos hd
        _ = _ := by ring
    have hnum : (e : ℝ) * Real.log (D : ℝ) + R ≤
        ((cE : ℝ) * Real.log (D : ℝ) + 2 * (cR : ℝ) + 2) * (C : ℝ) ^ m := by
      have he1 : (e : ℝ) ≤ (cE : ℝ) * Q := by exact_mod_cast he
      have he2 : (e : ℝ) ≤ (cE : ℝ) * (C : ℝ) ^ m :=
        le_trans he1 (mul_le_mul_of_nonneg_left hQle (Nat.cast_nonneg _))
      have t1 := mul_le_mul_of_nonneg_right he2 hlogD
      have t2 := mul_le_mul_of_nonneg_left hQle (Nat.cast_nonneg cR : (0 : ℝ) ≤ cR)
      have hCm1 : (1 : ℝ) ≤ (C : ℝ) ^ m := by linarith
      rw [hRdef]
      linarith only [t1, t2, hCm1, hcRQ, hQle]
    have hsecond : ((e : ℝ) * Real.log (D : ℝ) + R) / (w0 : ℝ) ≤
        ((cE : ℝ) * Real.log (D : ℝ) + 2 * (cR : ℝ) + 2) * (C : ℝ) ^ m /
          dimensionW (B : ℝ) m := by
      rw [hw0R]
      exact div_le_div_of_nonneg_right hnum hWpos.le
    linarith only [herr, hfirst, hsecond]
  have h2 := hXm (X + 1) (MatrixArithmetic.logWeights q) (by linarith)
    (fun i => (hweights i).le)
  have hE : G.arithmeticError + G.analyticError < ε := G.errors_lt ε h1 h2
  have hgapG : G.arithmeticError + G.analyticError <
      ν * ((A : ℝ) * (1 - η) - θ) - (1 - θ) := by linarith only [hE, hεg, hgapη]
  -- the collision margin
  have hv0' : (v0 : ℝ) = 2 * ((Z : ℕ) : ℝ) * (θ : ℝ) ^ m * ((B : ℝ) ^ m)⁻¹ := by
    rw [hv0def, hw0def]
    norm_num
  have hNpos : 0 < (cN + 1) * Q ^ r := Nat.mul_pos (Nat.succ_pos cN) (pow_pos hQpos r)
  have hlim0 : G.collisionLimit = collisionConstant *
      (η ^ 2 * (B : ℝ) ^ m /
        (2 * ((m : ℝ) + 1) * (A : ℝ) ^ m * (((cN + 1) * Q ^ r : ℕ) : ℝ))) :=
    G.collisionLimit_eq ((B : ℝ) ^ m) (pow_pos hBpos m) hv0' hNpos
  have hN : (((cN + 1) * Q ^ r : ℕ) : ℝ) = ((cN : ℝ) + 1) * (Q : ℝ) ^ r := by norm_num
  rw [hN] at hlim0
  have hY : 2 < collisionConstant *
      (η ^ 2 * (B : ℝ) ^ m / (2 * ((m : ℝ) + 1) * (A : ℝ) ^ m *
        (((cN : ℝ) + 1) * (Q : ℝ) ^ r))) := by
    have hc := collisionConstant_pos
    have hc0 := hc.ne'
    have h := mul_lt_mul_of_pos_left hcollm hc
    have e : collisionConstant * (2 / collisionConstant) = 2 := by field_simp
    rw [e] at h
    exact h
  have hcoll : 1 + G.arithmeticError + G.analyticError < G.collisionLimit := by
    rw [hlim0]
    linarith only [hE, hε2, hY]
  -- the cofinal nonzero minors at the embedding σ0
  refine grid_family_contradiction G (by linarith) hgapG hcoll ?_
  intro L
  have hy : ∀ z : Fin Z, σ0 (bc z) ≠ 0 := fun z => (map_ne_zero σ0).mpr (hb0 z)
  have hr : ∀ i, σ0 (G.rE i) ≠ 0 := by
    intro i
    rw [G.map_rE σ0 i]
    exact div_ne_zero (Int.cast_ne_zero.mpr (happ i).2.1)
      (Nat.cast_ne_zero.mpr (show q i ≠ 0 by have := (happ i).1; omega))
  have hsepC : MovingLogFibreIndex.FibreSeparated (fun z : Fin Z => σ0 (bc z))
      (fun z i => ((kc z : ℕ) : ℂ) * σ0 (G.rE i)) := by
    intro i z z' hyz hc
    have hk' : ((kc z : ℕ) : ℂ) = ((kc z' : ℕ) : ℂ) := mul_right_cancel₀ (hr i) hc
    exact hsep z z' (σ0.injective hyz) (by exact_mod_cast hk')
  have hoccC : MovingLogFibreIndex.FibreOccupancy (fun z : Fin Z => σ0 (bc z))
      (min (cK * Q + 1) Z) := by
    intro β
    have hf : Function.Injective
        (fun z : {z : Fin Z // σ0 (bc z) = β} =>
          (⟨kc z.1, by have := hk z.1; omega⟩ : Fin (cK * Q + 1))) := by
      intro z z' h
      apply Subtype.ext
      exact hsep z.1 z'.1 (σ0.injective (z.2.trans z'.2.symm)) (congrArg Fin.val h)
    exact le_min ((Fintype.card_le_of_injective _ hf).trans (Fintype.card_fin _).le)
      (MovingLogFibreIndex.fibreSize_le _ β)
  have hU := grid_truncation_weight Bd q w hwR
  have hres := hT w hwabove (fun z => σ0 (bc z)) hy kc
    (fun i => σ0 (G.rE i)) hsepC hoccC
    (MatrixArithmetic.truncationOrders q (1 / (θ : ℝ)) (v0 : ℝ)) hU L
  rw [hwfun] at hres
  obtain ⟨H, hLH, sel, -, hdet⟩ := hres
  exact ⟨H, hLH, σ0, sel, hdet⟩

/-- **Theorem (general grid).** A center supply of rank `r` gives `mu (lam) <= r + 2`. -/
theorem general_grid_eventualLowerBoundAbove (lam : ℝ) (hlam : lam ≠ 0)
    (r D cK cE cN cR : ℕ) (hD : 0 < D) (hsup : CenterSupply E lam r D cK cE cN cR) :
    EventualLowerBoundAbove lam ((r : ℝ) + 2) := by
  intro ν hν
  by_contra hcon
  push_neg at hcon
  apply general_grid_no_bad_approximations lam hlam r D cK cE cN cR hD hsup ν hν
  intro Q
  obtain ⟨p, q, hq, hlt⟩ := hcon (max Q 2) (le_max_right _ _)
  exact ⟨p, q, le_trans (le_max_left _ _) hq, hlt.le⟩

theorem general_grid_irrationalityExponent_bounds (lam : ℝ) (hlam : lam ≠ 0)
    (r D cK cE cN cR : ℕ) (hD : 0 < D) (hsup : CenterSupply E lam r D cK cE cN cR) :
    2 ≤ irrationalityExponent lam ∧ irrationalityExponent lam ≤ (r : ℝ) + 2 :=
  irrationalityExponent_bounds_of_eventualLowerBoundAbove
    (general_grid_eventualLowerBoundAbove lam hlam r D cK cE cN cR hD hsup)

end QuadraticPi.LogGrid


==> anc/lean/QuadraticPi/LogGridJetTransfer.lean <==
import QuadraticPi.LogGridMatrix
import QuadraticPi.MovingLogJetTransfer

/-! # Full logarithms at general centers

For a center `(y, k)` the additive coordinates are `k * r i`. Writing
`k * r i = k * target + k * (r i - target)`, the full formal jet is a finite sum
of constant transverse displacements `k * (r i - target)` times coefficients of
`MatrixTranslation.periodMonomial k target`, multiplied by `y ^ h`. The exact
truncation identity transfers the selected full-log determinant to the
arithmetic minor. Copies of the progression-center statements of
`MovingLogJetTransfer`, with `a ^ j`, `j` replaced by `y`, `k`. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.LogGrid
open OAI OAI.PiExponent
open scoped BigOperators

/-- Full moving-center monomial coefficients at a general center. -/
theorem grid_coeff_fullJet_monomial {m : ℕ} (y : ℂ) (r : Fin m → ℂ)
    (k : ℕ) (b e : Fin (m+1) → ℕ) :
    MvPowerSeries.coeff (InterpolationMatrix.exponentVector b)
      (MovingLogInterpolation.formalJet y (fun i => (k : ℂ) * r i)
        (MvPolynomial.monomial (InterpolationMatrix.exponentVector e) 1)) =
      y ^ e 0 * PowerSeries.coeff (b 0)
        ((MovingLogJetTransfer.fullMonomialImage r k (e 0) (fun i => e i.succ)).coeff
          (InterpolationMatrix.exponentVector (fun i => b i.succ))) := by
  rw [MovingLogInterpolation.coeff_formalJet_monomial,
    ← MovingLogJetTransfer.flatten_fullMonomialImage,
    ← Finsupp.cons_tail (InterpolationMatrix.exponentVector b),
    LemniscateSeriesFlatten.coeff_flatten]
  simp only [InterpolationMatrix.exponentVector_apply, FormalMatrixBridge.exponentVector_tail]

/-- The full jet at a general center as a finite sum of target-period rows. -/
theorem grid_coeff_fullJet_expansion {m : ℕ} (y : ℂ) (r : Fin m → ℂ)
    (k : ℕ) (target : ℂ) (b e : Fin (m+1) → ℕ)
    (w : Fin m → ℝ) (H : ℝ) (hw : ∀ i, 0 < w i)
    (he : ∑ i, w i * (e i.succ : ℝ) ≤ H) :
    MvPowerSeries.coeff (InterpolationMatrix.exponentVector b)
      (MovingLogInterpolation.formalJet y (fun i => (k : ℂ) * r i)
        (MvPolynomial.monomial (InterpolationMatrix.exponentVector e) 1)) =
      ∑ A ∈ MatrixTranslation.transverseIndices w H,
        LemniscateDisplacement.rowScalar
          (InterpolationMatrix.exponentVector (fun i => b i.succ)) A
          (fun i => (k : ℂ) * (r i - target)) *
          (y ^ e 0 * PowerSeries.coeff (b 0)
            ((MatrixTranslation.periodMonomial k target (e 0) (fun i => e i.succ)).coeff A)) := by
  rw [grid_coeff_fullJet_monomial, MovingLogJetTransfer.coeff_fullMonomialImage_expansion
    r k (b 0) target (e 0) (fun i => e i.succ) _ (MatrixTranslation.transverseIndices w H)
    (MatrixTranslation.periodMonomial_support_subset _ _ _ _ w H hw he), Finset.mul_sum]
  apply Finset.sum_congr rfl
  intro A _
  ring

/-- Coefficients of the full formal logarithm at the general centers. -/
def gridFullLogMatrix {m Z : ℕ} (y : Fin Z → ℂ) (k : Fin Z → ℕ) (w0 v0 θ : ℝ)
    (w : Fin m → ℝ) (H : ℝ) (r : Fin m → ℂ) :
    Matrix (InterpolationMatrix.Row Z v0 θ w H) (InterpolationMatrix.Column w0 w H) ℂ :=
  fun row col => MvPowerSeries.coeff (InterpolationMatrix.exponentVector row.2.val)
    (MovingLogInterpolation.formalJet (y row.1) (fun i => (k row.1 : ℂ) * r i)
      (MvPolynomial.monomial (InterpolationMatrix.exponentVector col.val) 1))

/-- Expansion of every selected full-log determinant at general centers. -/
theorem grid_det_fullLog_selected_expansion {m Z : ℕ} (y : Fin Z → ℂ) (k : Fin Z → ℕ)
    (w0 v0 θ : ℝ) (w : Fin m → ℝ) (H : ℝ) (r : Fin m → ℂ) (target : ℂ)
    (hw0 : 0 < w0) (hw : ∀ i, 0 < w i)
    (selection : InterpolationMatrix.Row Z v0 θ w H →
      InterpolationMatrix.Column w0 w H) :
    ((gridFullLogMatrix y k w0 v0 θ w H r).submatrix id selection).det =
      ∑ f : (InterpolationMatrix.Row Z v0 θ w H →
        ↥(MatrixTranslation.transverseIndices w H)),
        (∏ ρ, LemniscateDisplacement.rowScalar
          (InterpolationMatrix.exponentVector (fun i => ρ.2.val i.succ)) (f ρ).val
          (fun i => (k ρ.1 : ℂ) * (r i - target))) *
          Matrix.det (fun ρ c => y ρ.1 ^ (selection c).val 0 *
            PowerSeries.coeff (ρ.2.val 0)
              ((MatrixTranslation.periodMonomial (k ρ.1) target
                ((selection c).val 0) (fun i => (selection c).val i.succ)).coeff (f ρ).val)) := by
  classical
  have he : (gridFullLogMatrix y k w0 v0 θ w H r).submatrix id selection =
      (fun ρ c => ∑ A : ↥(MatrixTranslation.transverseIndices w H),
        LemniscateDisplacement.rowScalar
          (InterpolationMatrix.exponentVector (fun i => ρ.2.val i.succ)) A.val
          (fun i => (k ρ.1 : ℂ) * (r i - target)) *
          (y ρ.1 ^ (selection c).val 0 * PowerSeries.coeff (ρ.2.val 0)
            ((MatrixTranslation.periodMonomial (k ρ.1) target
              ((selection c).val 0) (fun i => (selection c).val i.succ)).coeff A.val))) := by
    ext ρ c
    change MvPowerSeries.coeff (InterpolationMatrix.exponentVector ρ.2.val)
      (MovingLogInterpolation.formalJet (y ρ.1) (fun i => (k ρ.1 : ℂ) * r i)
        (MvPolynomial.monomial (InterpolationMatrix.exponentVector (selection c).val) 1)) = _
    rw [grid_coeff_fullJet_expansion (y ρ.1) r (k ρ.1) target ρ.2.val (selection c).val w H hw]
    · rw [← Finset.sum_coe_sort]
    · have hc := InterpolationMatrix.column_weight_le hw0 hw (selection c)
      have hz : 0 ≤ w0 * ((selection c).val 0 : ℝ) :=
        mul_nonneg hw0.le (Nat.cast_nonneg _)
      linarith
  rw [he]
  exact MatrixTranslation.det_dependent_row_sum _ _

open LemniscateJetDeterminant FormalLogTruncation JetGeometry

/-- Exact transport from the full-log determinant to the arithmetic minor. -/
theorem grid_det_fullLog_selected_eq_selectedMinor {m Z : ℕ} (y : Fin Z → ℂ)
    (k : Fin Z → ℕ) (w0 v0 θ : ℝ) (w : Fin m → ℝ) (H : ℚ)
    (v : Fin (m+1) → ℚ) (hv : ∀ i, 0 < v i) (r : Fin m → ℂ)
    (T : Fin m → ℕ)
    (hrow : ∀ i, (v i : ℝ) = InterpolationMatrix.rowWeights v0 θ w i)
    (hT : ∀ i, v i.succ ≤ (T i : ℚ) * v 0)
    (selection : InterpolationMatrix.Row Z v0 θ w (H : ℝ) →
      InterpolationMatrix.Column w0 w (H : ℝ)) :
    ((gridFullLogMatrix y k w0 v0 θ w (H : ℝ) r).submatrix id selection).det =
      (gridSelectedMinor y k w0 v0 θ w (H : ℝ) r T selection).det := by
  classical
  let : Fintype (JetIndex v H) :=
    Fintype.ofEquiv _ (FormalMatrixBridge.rationalJetIndexEquiv v hv H).symm
  let e := Equiv.prodCongr (Equiv.refl (Fin Z))
    (LemniscateLogJetDeterminant.realJetIndexEquiv v hv H _ hrow)
  let P := fun col : InterpolationMatrix.Column w0 w (H : ℝ) =>
    MvPolynomial.monomial (InterpolationMatrix.exponentVector col.val) (1 : ℂ)
  have hh := MovingLogJetTransfer.det_selected_fullLog_eq_truncatedLog v (fun i => (hv i).le)
    H T hT y (fun j i => (k j : ℂ) * r i) P (fun d => selection (e d))
  have hfull :
      (centerPacketMatrix v H (fun col j => MovingLogInterpolation.formalJet
        (y j) (fun i => (k j : ℂ) * r i) (P col))).submatrix id
          (fun d => selection (e d)) =
      ((gridFullLogMatrix y k w0 v0 θ w (H : ℝ) r).submatrix id selection).submatrix e e := by
    ext d c
    change MvPowerSeries.coeff d.2.val _ =
      MvPowerSeries.coeff (InterpolationMatrix.exponentVector (fun i => d.2.val i)) _
    rw [FormalMatrixBridge.exponentVector_coe]
    rfl
  have htrunc :
      (centerPacketMatrix v H (fun col j => MovingLogMatrix.truncatedJet
        (y j) (fun i => (k j : ℂ) * r i) T (P col))).submatrix id
          (fun d => selection (e d)) =
      (gridSelectedMinor y k w0 v0 θ w (H : ℝ) r T selection).submatrix e e := by
    ext d c
    symm
    change gridEntry (y d.1) (k d.1) r (fun i => InterpolationMatrix.truncatedLog (T i))
      (d.2.val 0) (fun i => d.2.val i.succ)
      ((selection (e c)).val 0) (fun i => (selection (e c)).val i.succ) = _
    rw [gridEntry_eq_coeff_truncatedJet, FormalMatrixBridge.exponentVector_coe]
    rfl
  rw [hfull, htrunc, Matrix.det_submatrix_equiv_self, Matrix.det_submatrix_equiv_self] at hh
  exact hh

end QuadraticPi.LogGrid


==> anc/lean/QuadraticPi/LogGridMatrix.lean <==
import QuadraticPi.MovingLogMatrix

/-! # Interpolation matrices at general centers

A center is a pair `(y, k)`: the multiplicative value `y` of the coordinate `Y`
and a natural multiple `k` of the approximation vector `r`, so that the
additive coordinates of the center are `k * r i`. The progression centers of
`MovingLogMatrix` are the special case `y = a ^ j`, `k = j`
(`gridEntry_progression`). Nothing analytic or arithmetic is asserted here. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.LogGrid
open OAI OAI.PiExponent

/-- The entry at a center `(y, k)`. -/
def gridEntry {m : ℕ} (y : ℂ) (k : ℕ) (r : Fin m → ℂ) (G : Fin m → Polynomial ℂ)
    (s : ℕ) (β : Fin m → ℕ) (h : ℕ) (α : Fin m → ℕ) : ℂ :=
  y ^ h * InterpolationMatrix.entry r G k s β h α

/-- Rows are `Fin Z × jets`, one block for each of the `Z` centers. -/
def gridMatrix {m Z : ℕ} (y : Fin Z → ℂ) (k : Fin Z → ℕ) (w0 v0 θ : ℝ)
    (w : Fin m → ℝ) (H : ℝ) (r : Fin m → ℂ) (G : Fin m → Polynomial ℂ) :
    Matrix (InterpolationMatrix.Row Z v0 θ w H) (InterpolationMatrix.Column w0 w H) ℂ :=
  fun ρ c => gridEntry (y ρ.1) (k ρ.1) r G (ρ.2.1 0) (fun i => ρ.2.1 i.succ)
    (c.1 0) (fun i => c.1 i.succ)

def gridTruncatedLogMatrix {m Z : ℕ} (y : Fin Z → ℂ) (k : Fin Z → ℕ) (w0 v0 θ : ℝ)
    (w : Fin m → ℝ) (H : ℝ) (r : Fin m → ℂ) (T : Fin m → ℕ) :
    Matrix (InterpolationMatrix.Row Z v0 θ w H) (InterpolationMatrix.Column w0 w H) ℂ :=
  gridMatrix y k w0 v0 θ w H r (fun i => InterpolationMatrix.truncatedLog (T i))

def gridSelectedMinor {m Z : ℕ} (y : Fin Z → ℂ) (k : Fin Z → ℕ) (w0 v0 θ : ℝ)
    (w : Fin m → ℝ) (H : ℝ) (r : Fin m → ℂ) (T : Fin m → ℕ)
    (sel : InterpolationMatrix.Row Z v0 θ w H → InterpolationMatrix.Column w0 w H) :
    Matrix (InterpolationMatrix.Row Z v0 θ w H) (InterpolationMatrix.Row Z v0 θ w H) ℂ :=
  (gridTruncatedLogMatrix y k w0 v0 θ w H r T).submatrix id sel

/-- The progression centers of [L] are a special case. -/
theorem gridEntry_progression {m : ℕ} (a : ℂ) (j : ℕ) (r : Fin m → ℂ)
    (G : Fin m → Polynomial ℂ) (s : ℕ) (β : Fin m → ℕ) (h : ℕ) (α : Fin m → ℕ) :
    gridEntry (a ^ j) j r G s β h α = MovingLogMatrix.entry a r G j s β h α := by
  rw [gridEntry, MovingLogMatrix.entry, pow_mul]

theorem gridEntry_eq_coeff_truncatedJet {m : ℕ} (y : ℂ) (k : ℕ) (r : Fin m → ℂ)
    (T : Fin m → ℕ) (b e : Fin (m+1) → ℕ) :
    gridEntry y k r (fun i => InterpolationMatrix.truncatedLog (T i))
      (b 0) (fun i => b i.succ) (e 0) (fun i => e i.succ) =
      MvPowerSeries.coeff (InterpolationMatrix.exponentVector b)
        (MovingLogMatrix.truncatedJet y (fun i => (k : ℂ) * r i) T
          (MvPolynomial.monomial (InterpolationMatrix.exponentVector e) 1)) := by
  rw [MovingLogMatrix.truncatedJet_monomial, MvPowerSeries.coeff_C_mul]
  simp only [InterpolationMatrix.exponentVector_apply, gridEntry,
    FormalMatrixBridge.entry_eq_coeff_truncatedFormalJet]

end QuadraticPi.LogGrid


==> anc/lean/QuadraticPi/LogGridMinors.lean <==
import QuadraticPi.LogGridJetTransfer
import QuadraticPi.MovingLogMinors
import QuadraticPi.MovingLogOccupancyInterpolation

/-! # Nonzero arithmetic minors at general centers

Copies of `MovingLogMinors.fullLogMatrix_surjective_of_packets` and
`exists_truncatedLog_minor_of_packets` for centers `(y j, k j * r)`, and their
combination with the bounded-fiber interpolation theorem
`MovingLogOccupancyInterpolation.bounded_fiber_interpolation` (proved in the
library; it is used here, not assumed). -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.LogGrid
open OAI OAI.PiExponent MvPowerSeries FormalMatrixBridge
open scoped BigOperators

theorem gridFullLogMatrix_mulVec_eq_coeff {m Z : ℕ} (y : Fin Z → ℂ) (k : Fin Z → ℕ)
    (w0 v0 θ : ℝ) (w : Fin m → ℝ) (H : ℝ) (r : Fin m → ℂ)
    (x : InterpolationMatrix.Column w0 w H → ℂ)
    (ρ : InterpolationMatrix.Row Z v0 θ w H) :
    (gridFullLogMatrix y k w0 v0 θ w H r).mulVecLin x ρ =
      coeff (InterpolationMatrix.exponentVector ρ.2.val)
        (MovingLogInterpolation.formalJet (y ρ.1) (fun i => (k ρ.1 : ℂ) * r i)
          (polynomialOfCoefficients
            (realWeightedSimplex (InterpolationMatrix.columnWeights w0 w) H) x)) := by
  classical
  have hm (c : InterpolationMatrix.Column w0 w H) :
      MvPolynomial.monomial (InterpolationMatrix.exponentVector c.val) (x c) =
        (x c) • MvPolynomial.monomial (InterpolationMatrix.exponentVector c.val) (1 : ℂ) := by
    simp only [MvPolynomial.smul_monomial, smul_eq_mul, mul_one]
  change (∑ c, gridFullLogMatrix y k w0 v0 θ w H r ρ c * x c) =
    coeff _ (MovingLogInterpolation.formalJet _ _
      (∑ c : InterpolationMatrix.Column w0 w H,
        MvPolynomial.monomial (InterpolationMatrix.exponentVector c.val) (x c)))
  simp only [hm, map_sum, map_smul]
  apply Finset.sum_congr rfl
  intro c _
  simp only [gridFullLogMatrix, smul_eq_mul, mul_comm]

theorem gridFullLogMatrix_surjective_of_packets {m Z : ℕ} {α : Type*}
    (y : Fin Z → ℂ) (k : Fin Z → ℕ) (w0 v0 θ : ℝ) (w : Fin m → ℝ) (H : ℚ)
    (hw0 : 0 < w0) (hw : ∀ i, 0 < w i)
    (V : Fin (m+1) → ℚ) (hV : ∀ i, 0 < V i)
    (hrow : ∀ i, (V i : ℝ) = InterpolationMatrix.rowWeights v0 θ w i)
    (r : Fin m → ℂ)
    (P : α → PiExponentApprox.FramePolynomial m)
    (hdegree : ∀ a, PiExponentApprox.HasWeightedDegreeLE
      (InterpolationMatrix.columnWeights w0 w) (H : ℝ) (P a))
    (hpacket : Function.Surjective (fun a => fun j : Fin Z =>
      JetGeometry.rationalCoefficientPacket V H
        (MovingLogInterpolation.formalJet (y j) (fun i => (k j : ℂ) * r i) (P a)))) :
    Function.Surjective
      (gridFullLogMatrix y k w0 v0 θ w (H : ℝ) r).mulVecLin := by
  classical
  have hrow' : (fun i => (V i : ℝ)) = InterpolationMatrix.rowWeights v0 θ w := funext hrow
  have hW : ∀ i, 0 < InterpolationMatrix.columnWeights w0 w i := by
    intro i
    exact Fin.cases hw0 hw i
  intro target
  let e := rationalJetIndexEquiv V hV H
  let z : Fin Z → JetGeometry.RationalCoefficientPacket (R := ℂ) V H :=
    fun j d => target (j, ⟨(e d).val, by
      simpa only [← hrow'] using (e d).property⟩)
  obtain ⟨a, ha⟩ := hpacket z
  let x : InterpolationMatrix.Column w0 w (H : ℝ) → ℂ :=
    fun c => (P a).coeff (InterpolationMatrix.exponentVector c.val)
  refine ⟨x, ?_⟩
  funext ρ
  rw [gridFullLogMatrix_mulVec_eq_coeff]
  change coeff (InterpolationMatrix.exponentVector ρ.2.val)
    (MovingLogInterpolation.formalJet (y ρ.1) (fun i => (k ρ.1 : ℂ) * r i)
      (polynomialOfCoefficients
        (realWeightedSimplex (InterpolationMatrix.columnWeights w0 w) (H : ℝ))
        (fun c => (P a).coeff (InterpolationMatrix.exponentVector c.val)))) = target ρ
  rw [polynomialOfCoefficients_of_weighted _ hW _ (P a) (hdegree a)]
  let b : ↥(strictWeightedSimplex (fun i => (V i : ℝ)) (H : ℝ)) :=
    ⟨ρ.2.val, by simpa only [hrow'] using ρ.2.property⟩
  have hh := congrFun (congrFun ha ρ.1) (e.symm b)
  change coeff (e.symm b).val
    (MovingLogInterpolation.formalJet (y ρ.1) (fun i => (k ρ.1 : ℂ) * r i) (P a)) =
      z ρ.1 (e.symm b) at hh
  simpa only [e, rationalJetIndexEquiv_symm_val, b, z, Equiv.apply_symm_apply] using hh

theorem exists_grid_minor_of_packets {m Z : ℕ} {α : Type*}
    (y : Fin Z → ℂ) (k : Fin Z → ℕ) (w0 v0 θ : ℝ) (w : Fin m → ℝ) (H : ℚ)
    (hw0 : 0 < w0) (hw : ∀ i, 0 < w i)
    (V : Fin (m+1) → ℚ) (hV : ∀ i, 0 < V i)
    (hrow : ∀ i, (V i : ℝ) = InterpolationMatrix.rowWeights v0 θ w i)
    (r : Fin m → ℂ) (T : Fin m → ℕ)
    (hT : ∀ i, V i.succ ≤ (T i : ℚ) * V 0)
    (P : α → PiExponentApprox.FramePolynomial m)
    (hdegree : ∀ a, PiExponentApprox.HasWeightedDegreeLE
      (InterpolationMatrix.columnWeights w0 w) (H : ℝ) (P a))
    (hpacket : Function.Surjective (fun a => fun j : Fin Z =>
      JetGeometry.rationalCoefficientPacket V H
        (MovingLogInterpolation.formalJet (y j) (fun i => (k j : ℂ) * r i) (P a)))) :
    ∃ sel : InterpolationMatrix.Row Z v0 θ w (H : ℝ) →
        InterpolationMatrix.Column w0 w (H : ℝ),
      Function.Injective sel ∧
        (gridSelectedMinor y k w0 v0 θ w (H : ℝ) r T sel).det ≠ 0 := by
  obtain ⟨sel, hinj, hdet⟩ := InterpolationMatrix.exists_full_row_minor_of_surjective
    _ (gridFullLogMatrix_surjective_of_packets y k w0 v0 θ w H hw0 hw
      V hV hrow r P hdegree hpacket)
  refine ⟨sel, hinj, ?_⟩
  rwa [grid_det_fullLog_selected_eq_selectedMinor
    y k w0 v0 θ w H V hV r T hrow hT sel] at hdet

/-- Bounded-fiber interpolation at the centers `(y j, k j * r)`: for weights above
the thresholds and every admissible center family there are arbitrarily large
degrees with a nonzero full-row arithmetic minor. The thresholds precede the
centers. -/
theorem cofinal_grid_minors (B : MovingLogOccupancyWeights.BaseData) :
    ∃ T : SeparatedWeightPA.Thresholds B.m,
      ∀ w : Fin B.m → ℚ, SeparatedWeightPA.AboveThresholds T w →
        ∀ y : Fin B.K → ℂ, (∀ j, y j ≠ 0) →
          ∀ k : Fin B.K → ℕ, ∀ r : Fin B.m → ℂ,
            MovingLogFibreIndex.FibreSeparated y (fun j i => (k j : ℂ) * r i) →
            MovingLogFibreIndex.FibreOccupancy y B.S →
            ∀ U : Fin B.m → ℕ,
              (∀ i, MovingLogOccupancyWeights.jetWeights B w i.succ ≤
                (U i : ℚ) * MovingLogOccupancyWeights.jetWeights B w 0) →
              ∀ L : ℕ, ∃ H : ℕ, L ≤ H ∧
                ∃ sel : InterpolationMatrix.Row B.K (B.v0 : ℝ) (B.theta : ℝ)
                    (fun i => (w i : ℝ)) (H : ℝ) →
                    InterpolationMatrix.Column (B.w0 : ℝ) (fun i => (w i : ℝ)) (H : ℝ),
                  Function.Injective sel ∧
                    (gridSelectedMinor y k (B.w0 : ℝ) (B.v0 : ℝ) (B.theta : ℝ)
                      (fun i => (w i : ℝ)) (H : ℝ) r U sel).det ≠ 0 := by
  obtain ⟨T, hT⟩ := MovingLogOccupancyInterpolation.bounded_fiber_interpolation B
  refine ⟨T, ?_⟩
  intro w hw y hy k r hsep hocc U hU L
  obtain ⟨R, hR, hc⟩ := hT w hw
  obtain ⟨H0, hH0⟩ := hc y hy (fun j i => (k j : ℂ) * r i) hsep hocc
  obtain ⟨H, hLH, hH, hdiv⟩ := SeparatedWeightPA.exists_large_multiple R H0 L hR
  refine ⟨H, hLH, ?_⟩
  have hpacket := hH0 H hH hdiv
  have hw0 : 0 < (B.w0 : ℝ) := by exact_mod_cast B.w0_pos
  have hwReal : ∀ i, 0 < (w i : ℝ) := by
    intro i
    exact_mod_cast hw.1 i
  have hdegree : ∀ P : MovingLogOccupancyInterpolation.WeightedPolynomials B w H,
      PiExponentApprox.HasWeightedDegreeLE
        (InterpolationMatrix.columnWeights (B.w0 : ℝ) (fun i => (w i : ℝ)))
          ((H : ℚ) : ℝ) P.val := by
    intro P
    simpa only [Rat.cast_natCast] using P.property
  have hminor := exists_grid_minor_of_packets y k
    (B.w0 : ℝ) (B.v0 : ℝ) (B.theta : ℝ) (fun i => (w i : ℝ)) (H : ℚ)
    hw0 hwReal (MovingLogOccupancyWeights.jetWeights B w)
    (MovingLogOccupancyWeights.jetWeights_pos B w hw.1)
    (SeparatedWeightPA.jetWeights_eq_rowWeights B.weightBase w) r U hU
    (fun P : MovingLogOccupancyInterpolation.WeightedPolynomials B w H => P.val)
    hdegree hpacket
  have hcast : ((H : ℚ) : ℝ) = (H : ℝ) := by norm_cast
  rw [hcast] at hminor
  exact hminor

end QuadraticPi.LogGrid


==> anc/lean/QuadraticPi/LogGridNumberField.lean <==
import QuadraticPi.LogGridMatrix
import QuadraticPi.NumberFieldMovingProduct

/-! # The minor at general centers over a number field

The center values `y z` lie in a number field `E`, the approximations `r i` in `E`
(in the application `r i = p i / q i`). Under every embedding the field minor maps
to the complex minor `gridSelectedMinor`. Denominators: `D ^ e * y z` integral for
all centers clears `y z ^ h` with the factor `D ^ (e * floor(H/w0))`, which is the
`movingDenominator D (e + 1)` of the library. The lower bound is averaged over ALL
embeddings, so the field degree cancels (copies of `NumberFieldMovingMatrix`,
`NumberFieldMovingArithmetic`, `NumberFieldMovingProduct` for general centers). -/

set_option autoImplicit false
noncomputable section
namespace QuadraticPi.LogGrid
open OAI.PiExponent MatrixArithmetic
open scoped BigOperators NumberField

section Ring
variable {E : Type*} [CommRing E] [Algebra ℚ E]

def gridEntryNF {m : ℕ} (y : E) (k : ℕ) (r : Fin m → E) (T : Fin m → ℕ)
    (s : ℕ) (β : Fin m → ℕ) (h : ℕ) (α : Fin m → ℕ) : E :=
  y ^ h * NumberFieldMovingMatrix.entry (1 : E) r T k s β h α

def gridMatrixNF {m Z : ℕ} (y : Fin Z → E) (k : Fin Z → ℕ) (w0 v0 θ : ℝ)
    (w : Fin m → ℝ) (H : ℝ) (r : Fin m → E) (T : Fin m → ℕ) :
    Matrix (InterpolationMatrix.Row Z v0 θ w H) (InterpolationMatrix.Column w0 w H) E :=
  fun ρ c => gridEntryNF (y ρ.1) (k ρ.1) r T (ρ.2.1 0) (fun i => ρ.2.1 i.succ)
    (c.1 0) (fun i => c.1 i.succ)

def gridSelectedMinorNF {m Z : ℕ} (y : Fin Z → E) (k : Fin Z → ℕ) (w0 v0 θ : ℝ)
    (w : Fin m → ℝ) (H : ℝ) (r : Fin m → E) (T : Fin m → ℕ)
    (sel : InterpolationMatrix.Row Z v0 θ w H → InterpolationMatrix.Column w0 w H) :
    Matrix (InterpolationMatrix.Row Z v0 θ w H) (InterpolationMatrix.Row Z v0 θ w H) E :=
  (gridMatrixNF y k w0 v0 θ w H r T).submatrix id sel

theorem map_gridEntryNF (σ : E →+* ℂ) {m : ℕ} (y : E) (k : ℕ) (r : Fin m → E)
    (T : Fin m → ℕ) (s : ℕ) (β : Fin m → ℕ) (h : ℕ) (α : Fin m → ℕ) :
    σ (gridEntryNF y k r T s β h α) =
      gridEntry (σ y) k (fun i => σ (r i))
        (fun i => InterpolationMatrix.truncatedLog (T i)) s β h α := by
  rw [gridEntryNF, map_mul, map_pow, NumberFieldMovingMatrix.map_entry, gridEntry,
    MovingLogMatrix.entry, map_one, one_pow, one_mul]

/-- Under every embedding the field minor is the complex minor at the image centers,
with the same selected columns. -/
theorem map_gridSelectedMinor_det (σ : E →+* ℂ) {m Z : ℕ} (y : Fin Z → E)
    (k : Fin Z → ℕ) (w0 v0 θ : ℝ) (w : Fin m → ℝ) (H : ℝ) (r : Fin m → E)
    (T : Fin m → ℕ)
    (sel : InterpolationMatrix.Row Z v0 θ w H → InterpolationMatrix.Column w0 w H) :
    σ (gridSelectedMinorNF y k w0 v0 θ w H r T sel).det =
      (gridSelectedMinor (fun z => σ (y z)) k w0 v0 θ w H (fun i => σ (r i)) T sel).det := by
  rw [σ.map_det]
  refine congrArg Matrix.det ?_
  ext ρ κ
  exact map_gridEntryNF σ _ _ _ _ _ _ _ _

end Ring

section NumberField
variable {E : Type*} [Field E] [NumberField E]

theorem grid_power_cleared_integral (y : E) (D e n h : ℕ)
    (hy : IsIntegral ℤ ((D : E) ^ e * y)) (hh : h ≤ n) :
    IsIntegral ℤ ((D : E) ^ (e * n) * y ^ h) := by
  have hi := ((isIntegral_natCast (R := ℤ) (B := E) D).pow (e * (n - h))).mul (hy.pow h)
  have hexp : e * n = e * (n - h) + e * h := by rw [← Nat.mul_add, Nat.sub_add_cancel hh]
  convert hi using 1
  rw [hexp]
  ring

theorem gridSelectedMinor_entries_integral {m Z : ℕ} {w0 v0 θ H : ℝ}
    (y : Fin Z → E) (k : Fin Z → ℕ) (D e : ℕ) (q T : Fin m → ℕ) (r : Fin m → E)
    (hq : ∀ i, 2 ≤ q i) (hw0 : 0 < w0)
    (hy : ∀ z, IsIntegral ℤ ((D : E) ^ e * y z))
    (hr : ∀ i, IsIntegral ℤ ((q i : E) * r i))
    (sel : InterpolationMatrix.Row Z v0 θ (logWeights q) H →
      InterpolationMatrix.Column w0 (logWeights q) H)
    (ρ σ : InterpolationMatrix.Row Z v0 θ (logWeights q) H) :
    IsIntegral ℤ ((NumberFieldMovingArithmetic.movingDenominator D (e + 1) q T w0 H : E) *
      (NumberFieldMovingArithmetic.rowScale q (fun i => ρ.2.1 i.succ) : E) *
      ((NumberFieldMovingArithmetic.columnScale q (fun i => (sel σ).1 i.succ) : E) *
        gridSelectedMinorNF y k w0 v0 θ (logWeights q) H r T sel ρ σ)) := by
  have hw : ∀ i, 0 < logWeights q i := fun i => ceil_log_weight_pos (hq i)
  have he := NumberFieldMovingArithmetic.entry_truncatedLog_cleared_integral_centers
    T q (fun i => ⌊H / logWeights q i⌋₊) r
    (fun i => by have := hq i; omega) hr (k ρ.1) (ρ.2.1 0) ((sel σ).1 0)
    (fun i => ρ.2.1 i.succ) (fun i => (sel σ).1 i.succ)
    (column_coordinate_le_floor hw0 hw (sel σ))
  have hh := MovingLogArithmetic.column_zero_le_floor hw0 hw (sel σ)
  have hi := (grid_power_cleared_integral (y ρ.1) D e ⌊H/w0⌋₊ ((sel σ).1 0)
    (hy ρ.1) hh).mul he
  simp only [NumberFieldMovingArithmetic.movingDenominator,
    NumberFieldMovingArithmetic.rowScale, NumberFieldMovingArithmetic.columnScale,
    gridSelectedMinorNF, gridMatrixNF, gridEntryNF, Matrix.submatrix_apply, id_eq,
    Nat.add_sub_cancel, Rat.cast_mul, Rat.cast_prod, Rat.cast_pow, Rat.cast_natCast,
    Rat.cast_inv] at hi ⊢
  convert hi using 1
  ring

theorem gridSelectedMinor_clearing_bound {m Z : ℕ} {w0 v0 θ H : ℝ}
    (y : Fin Z → E) (k : Fin Z → ℕ) (D e : ℕ) (q T : Fin m → ℕ) (r : Fin m → E)
    (hD : 0 < D) (hq : ∀ i, 2 ≤ q i) (hw0 : 0 < w0)
    (hy : ∀ z, IsIntegral ℤ ((D : E) ^ e * y z))
    (hr : ∀ i, IsIntegral ℤ ((q i : E) * r i))
    (sel : InterpolationMatrix.Row Z v0 θ (logWeights q) H →
      InterpolationMatrix.Column w0 (logWeights q) H)
    (hdet : (gridSelectedMinorNF y k w0 v0 θ (logWeights q) H r T sel).det ≠ 0) :
    -(Module.finrank ℚ E : ℝ) *
      ((Fintype.card (InterpolationMatrix.Row Z v0 θ (logWeights q) H) : ℝ) *
        Real.log (MovingLogArithmetic.movingDenominator D (e + 1) q T w0 H) +
        columnCost q sel - rowCost Z v0 θ q H) ≤
      ∑ σ : E →+* ℂ, Real.log ‖(gridSelectedMinor (fun z => σ (y z)) k w0 v0 θ
        (logWeights q) H (fun i => σ (r i)) T sel).det‖ := by
  have hqpos : ∀ i, 0 < q i := fun i => lt_of_lt_of_le (by decide) (hq i)
  have hc := NumberFieldNormProduct.cleared_det_sum_log_bound_with_denominator
    (gridSelectedMinorNF y k w0 v0 θ (logWeights q) H r T sel)
    (NumberFieldMovingArithmetic.movingDenominator D (e + 1) q T w0 H)
    (fun ρ => NumberFieldMovingArithmetic.rowScale q (fun i => ρ.2.1 i.succ))
    (fun κ => NumberFieldMovingArithmetic.columnScale q (fun i => (sel κ).1 i.succ))
    (NumberFieldMovingArithmetic.movingDenominator_pos D (e + 1) q T w0 H hD)
    (fun ρ => NumberFieldMovingArithmetic.rowScale_pos hqpos _)
    (fun κ => NumberFieldMovingArithmetic.columnScale_pos hqpos _) hdet
    (gridSelectedMinor_entries_integral y k D e q T r hq hw0 hy hr sel)
  simp only [NumberFieldMovingArithmetic.cast_movingDenominator,
    NumberFieldMovingArithmetic.cast_rowScale, NumberFieldMovingArithmetic.cast_columnScale,
    log_rowScale hqpos, log_columnScale hqpos, Finset.sum_neg_distrib,
    map_gridSelectedMinor_det] at hc
  dsimp [columnCost, rowCost]
  convert hc using 1 <;> ring

/-- The arithmetic lower bound for the sum over all embeddings. -/
theorem gridSelectedMinor_arithmetic_lower_bound {m Z : ℕ} {w0 v0 θ F H wmin : ℝ}
    (y : Fin Z → E) (k : Fin Z → ℕ) (D e : ℕ) (q : Fin m → ℕ) (r : Fin m → E)
    (hD : 0 < D) (hq : ∀ i, 2 ≤ q i)
    (hy : ∀ z, IsIntegral ℤ ((D : E) ^ e * y z))
    (hr : ∀ i, IsIntegral ℤ ((q i : E) * r i))
    (hZ : 0 < Z) (hw0 : 0 < w0) (hv0 : 0 < v0) (hθ : 0 < θ)
    (hF : 0 ≤ F) (hH : 0 < H) (hmin : 0 < wmin)
    (hwmin : ∀ i, wmin ≤ logWeights q i)
    (sel : InterpolationMatrix.Row Z v0 θ (logWeights q) H →
      InterpolationMatrix.Column w0 (logWeights q) H)
    (hdet : (gridSelectedMinorNF y k w0 v0 θ (logWeights q) H r
      (truncationOrders q F v0) sel).det ≠ 0) :
    -(Module.finrank ℚ E : ℝ) * (1 - meanRowWeight Z v0 θ q H) -
      (Module.finrank ℚ E : ℝ) *
        (Arithmetic.lcmConstant * F * m / v0 +
          Arithmetic.lcmConstant * ∑ i, 1 / logWeights q i + θ / wmin +
          (e : ℝ) * Real.log (D : ℝ) / w0) ≤
      (∑ σ : E →+* ℂ, Real.log ‖(gridSelectedMinor (fun z => σ (y z)) k w0 v0 θ
        (logWeights q) H (fun i => σ (r i)) (truncationOrders q F v0) sel).det‖) /
          ((Fintype.card (InterpolationMatrix.Row Z v0 θ (logWeights q) H) : ℝ) * H) := by
  classical
  have hw : ∀ i, 0 < logWeights q i := fun i => ceil_log_weight_pos (hq i)
  have hM : 0 < (Fintype.card (InterpolationMatrix.Row Z v0 θ (logWeights q) H) : ℝ) := by
    exact_mod_cast actual_row_card_pos hZ hv0 hθ hH hw
  have hden := MovingLogArithmetic.log_movingDenominator_le D (e + 1) q F v0 w0 H
    hD hF hv0 hw0 hH hw
  simp only [Nat.add_sub_cancel] at hden
  have hden' := (div_le_iff₀ hH).1 hden
  have hrow (ρ : InterpolationMatrix.Row Z v0 θ (logWeights q) H) :=
    Arithmetic.row_log_cost_lower Finset.univ (fun i => ρ.2.1 i.succ) q
      wmin (H * θ) hmin (fun i _ => hwmin i)
      (row_weighted_cost_le hv0 hθ hw ρ)
  have hrw := Finset.sum_le_sum (s := Finset.univ) (fun ρ _ => hrow ρ)
  simp only [Finset.sum_sub_distrib, Finset.sum_const, Finset.card_univ,
    nsmul_eq_mul] at hrw
  have hmean : (Fintype.card (InterpolationMatrix.Row Z v0 θ (logWeights q) H) : ℝ) * H *
      meanRowWeight Z v0 θ q H = rowWeightedSum Z v0 θ q H := by
    unfold meanRowWeight
    field_simp [(mul_pos hM hH).ne']
  have hrow' : (Fintype.card (InterpolationMatrix.Row Z v0 θ (logWeights q) H) : ℝ) * H *
      meanRowWeight Z v0 θ q H -
      (Fintype.card (InterpolationMatrix.Row Z v0 θ (logWeights q) H) : ℝ) * H *
        (θ / wmin) ≤ rowCost Z v0 θ q H := by
    rw [hmean]
    simpa only [rowWeightedSum, rowCost, logWeights, mul_div_assoc, mul_assoc] using hrw
  have hclear := gridSelectedMinor_clearing_bound y k D e q (truncationOrders q F v0) r
    hD hq hw0 hy hr sel hdet
  have hcol : columnCost q sel ≤
      (Fintype.card (InterpolationMatrix.Row Z v0 θ (logWeights q) H) : ℝ) * H :=
    selected_column_log_cost_le q hq hw0 sel
  have hd := mul_le_mul_of_nonneg_left hden' hM.le
  have hcost :
      (Fintype.card (InterpolationMatrix.Row Z v0 θ (logWeights q) H) : ℝ) *
          Real.log (MovingLogArithmetic.movingDenominator D (e + 1) q
            (truncationOrders q F v0) w0 H) +
        columnCost q sel - rowCost Z v0 θ q H ≤
      (Fintype.card (InterpolationMatrix.Row Z v0 θ (logWeights q) H) : ℝ) * H *
        (1 - meanRowWeight Z v0 θ q H +
          (Arithmetic.lcmConstant * F * m / v0 +
            Arithmetic.lcmConstant * ∑ i, 1 / logWeights q i + θ / wmin +
            (e : ℝ) * Real.log (D : ℝ) / w0)) := by
    nlinarith only [hd, hcol, hrow']
  have hcost' := mul_le_mul_of_nonneg_left hcost
    (Nat.cast_nonneg (Module.finrank ℚ E) : (0 : ℝ) ≤ _)
  apply (le_div_iff₀ (mul_pos hM hH)).mpr
  nlinarith only [hclear, hcost']

/-- Averaging over every embedding cancels the field degree. -/
theorem gridSelectedMinor_average_lower_bound {m Z : ℕ} {w0 v0 θ F H wmin : ℝ}
    (y : Fin Z → E) (k : Fin Z → ℕ) (D e : ℕ) (q : Fin m → ℕ) (r : Fin m → E)
    (hD : 0 < D) (hq : ∀ i, 2 ≤ q i)
    (hy : ∀ z, IsIntegral ℤ ((D : E) ^ e * y z))
    (hr : ∀ i, IsIntegral ℤ ((q i : E) * r i))
    (hZ : 0 < Z) (hw0 : 0 < w0) (hv0 : 0 < v0) (hθ : 0 < θ)
    (hF : 0 ≤ F) (hH : 0 < H) (hmin : 0 < wmin)
    (hwmin : ∀ i, wmin ≤ logWeights q i)
    (sel : InterpolationMatrix.Row Z v0 θ (logWeights q) H →
      InterpolationMatrix.Column w0 (logWeights q) H)
    (hdet : (gridSelectedMinorNF y k w0 v0 θ (logWeights q) H r
      (truncationOrders q F v0) sel).det ≠ 0) :
    -(1 - meanRowWeight Z v0 θ q H) -
      (Arithmetic.lcmConstant * F * m / v0 +
          Arithmetic.lcmConstant * ∑ i, 1 / logWeights q i + θ / wmin +
          (e : ℝ) * Real.log (D : ℝ) / w0) ≤
      (∑ σ : E →+* ℂ, Real.log ‖(gridSelectedMinor (fun z => σ (y z)) k w0 v0 θ
        (logWeights q) H (fun i => σ (r i)) (truncationOrders q F v0) sel).det‖) /
          ((Module.finrank ℚ E : ℝ) *
            (Fintype.card (InterpolationMatrix.Row Z v0 θ (logWeights q) H) : ℝ) * H) := by
  have hd : (0 : ℝ) < Module.finrank ℚ E := by
    exact_mod_cast (Module.finrank_pos : 0 < Module.finrank ℚ E)
  have hh := div_le_div_of_nonneg_right
    (gridSelectedMinor_arithmetic_lower_bound y k D e q r hD hq hy hr hZ hw0 hv0 hθ
      hF hH hmin hwmin sel hdet) hd.le
  have he : (-(Module.finrank ℚ E : ℝ) * (1 - meanRowWeight Z v0 θ q H) -
      (Module.finrank ℚ E : ℝ) *
        (Arithmetic.lcmConstant * F * m / v0 +
          Arithmetic.lcmConstant * ∑ i, 1 / logWeights q i + θ / wmin +
          (e : ℝ) * Real.log (D : ℝ) / w0)) / (Module.finrank ℚ E : ℝ) =
      -(1 - meanRowWeight Z v0 θ q H) -
        (Arithmetic.lcmConstant * F * m / v0 +
          Arithmetic.lcmConstant * ∑ i, 1 / logWeights q i + θ / wmin +
          (e : ℝ) * Real.log (D : ℝ) / w0) := by
    field_simp
  rw [he, div_div] at hh
  convert hh using 1 <;> ring

end NumberField
end QuadraticPi.LogGrid


==> anc/lean/QuadraticPi/LogGridParameters.lean <==
import OAI.NumberTheory.PiExponent.Approximation.Parameters
import OAI.NumberTheory.PiExponent.LocalAlgebra.Dimension
import Mathlib.Analysis.SpecialFunctions.Pow.Real
import Mathlib.Analysis.SpecificLimits.Normed

/-! # Parameters for the two-parameter family of centers (exponent three)

Lemma 6.1 of the draft for rank `r = 1` (`z = 2`): for `nu > 3` there are rationals with
`theta < A`, `nu (A - theta) > 1 - theta`, `A C < B < min (1/C) (C^2 theta)`, `C theta < 1`.
Then the dimension `m` is chosen so that the weight-free errors are small and the
collision term is large, for the grid `J = K = floor (C^m)`, `Z = J K`,
`w0 = B^(-m)`, `v0 = 2 Z theta^m w0`, at most `N = 3 J + 1` translations. -/

set_option autoImplicit false
noncomputable section
namespace QuadraticPi.LogGrid
open OAI.PiExponent
open Filter
open scoped Topology

set_option maxHeartbeats 400000 in
theorem exists_grid_parameters (ν : ℝ) (hν : 3 < ν) :
    ∃ θ A B C : ℚ,
      0 < (θ : ℝ) ∧ (θ : ℝ) < A ∧ (A : ℝ) < 1 ∧
      1 - (θ : ℝ) < ν * ((A : ℝ) - θ) ∧
      1 < (C : ℝ) ∧ (A : ℝ) * C < B ∧ (C : ℝ) * B < 1 ∧
      (B : ℝ) < (C : ℝ) ^ 2 * θ ∧ (C : ℝ) * θ < 1 := by
  have hνpos : 0 < ν := by linarith
  have hdiv : 1 / ν < (1 / 3 : ℝ) := (div_lt_iff₀ hνpos).2 (by linarith)
  obtain ⟨b, hbl, hbu⟩ := exists_rat_btwn (show (2 / 3 : ℝ) < 1 - 1 / ν by linarith)
  have hbpos : 0 < (b : ℝ) := by linarith
  have hb1 : (b : ℝ) < 1 := by
    have := one_div_pos.mpr hνpos
    linarith
  have hνb : ν * (b : ℝ) < ν - 1 := calc
    _ < ν * (1 - 1 / ν) := mul_lt_mul_of_pos_left hbu hνpos
    _ = ν - 1 := by field_simp
  have hcoeff : 0 < ν * (1 - (b : ℝ)) - 1 := by
    have e : ν * (1 - (b : ℝ)) = ν - ν * b := by ring
    rw [e]; linarith
  have hδtop : 0 < min (1 : ℝ) ((3 * (b : ℝ) - 2) / (3 * ((b : ℝ) * b))) :=
    lt_min (by norm_num) (div_pos (by linarith) (by positivity))
  obtain ⟨δ, hδpos, hδtop⟩ := exists_rat_btwn hδtop
  have hδ1 : (δ : ℝ) < 1 := lt_of_lt_of_le hδtop (min_le_left _ _)
  have hδsmall : (δ : ℝ) < (3 * (b : ℝ) - 2) / (3 * ((b : ℝ) * b)) :=
    lt_of_lt_of_le hδtop (min_le_right _ _)
  have hδprod : (δ : ℝ) * (3 * ((b : ℝ) * b)) < 3 * (b : ℝ) - 2 :=
    (lt_div_iff₀ (by positivity)).mp hδsmall
  obtain ⟨θ, hθdef⟩ : ∃ θ : ℚ, θ = 1 - δ := ⟨_, rfl⟩
  obtain ⟨A, hAdef⟩ : ∃ A : ℚ, A = 1 - b * δ := ⟨_, rfl⟩
  have hθcast : (θ : ℝ) = 1 - (δ : ℝ) := by simp [hθdef]
  have hAcast : (A : ℝ) = 1 - (b : ℝ) * δ := by simp [hAdef]
  have hθpos : 0 < (θ : ℝ) := by rw [hθcast]; linarith
  have hθA : (θ : ℝ) < A := by
    rw [hθcast, hAcast]
    have h := mul_pos (sub_pos.mpr hb1) hδpos
    have e : (1 - (b : ℝ)) * δ = δ - b * δ := by ring
    linarith
  have hApos : 0 < (A : ℝ) := lt_trans hθpos hθA
  have hA1 : (A : ℝ) < 1 := by
    rw [hAcast]
    have h := mul_pos hbpos hδpos
    linarith
  -- A^3 < θ^2
  have hcube : (A : ℝ) ^ 3 < (θ : ℝ) ^ 2 := by
    rw [hAcast, hθcast]
    have h1 : 0 < (3 * (b : ℝ) - 2) - (δ : ℝ) * (3 * ((b : ℝ) * b)) := by linarith
    have h2 : 0 < (δ : ℝ) * ((3 * (b : ℝ) - 2) - (δ : ℝ) * (3 * ((b : ℝ) * b))) :=
      mul_pos hδpos h1
    have h3 : 0 < (δ : ℝ) ^ 3 * (b : ℝ) ^ 3 := by positivity
    have h4 : 0 ≤ (δ : ℝ) ^ 2 := sq_nonneg _
    have key : (1 - (δ : ℝ)) ^ 2 - (1 - (b : ℝ) * δ) ^ 3 =
        (δ : ℝ) * ((3 * (b : ℝ) - 2) - (δ : ℝ) * (3 * ((b : ℝ) * b))) + (δ : ℝ) ^ 2 +
          (δ : ℝ) ^ 3 * (b : ℝ) ^ 3 := by ring
    have h5 : 0 < (1 - (δ : ℝ)) ^ 2 - (1 - (b : ℝ) * δ) ^ 3 := by
      rw [key]; exact add_pos (add_pos_of_pos_of_nonneg h2 h4) h3
    exact sub_pos.mp h5
  have hgap : 1 - (θ : ℝ) < ν * ((A : ℝ) - θ) := by
    rw [hAcast, hθcast]
    have h := mul_pos hcoeff hδpos
    have e1 : (ν * (1 - (b : ℝ)) - 1) * δ = ν * δ - ν * (b * δ) - δ := by ring
    have e2 : ν * ((1 - (b : ℝ) * δ) - (1 - (δ : ℝ))) = ν * δ - ν * (b * δ) := by ring
    linarith [e1, e2]
  -- C between A/θ and 1/sqrt A
  have hlo : (0 : ℝ) ≤ (A : ℝ) / θ := (div_pos hApos hθpos).le
  have hCinterval : (A : ℝ) / θ < Real.sqrt (1 / (A : ℝ)) := by
    rw [Real.lt_sqrt hlo, div_pow]
    rw [div_lt_div_iff₀ (by positivity) hApos]
    have e : (A : ℝ) ^ 2 * A = A ^ 3 := by ring
    linarith [hcube, e]
  obtain ⟨C, hClo, hChi⟩ := exists_rat_btwn hCinterval
  have hC1 : 1 < (C : ℝ) := by
    have : (1 : ℝ) < (A : ℝ) / θ := (lt_div_iff₀ hθpos).2 (by simpa using hθA)
    exact lt_trans this hClo
  have hCpos : 0 < (C : ℝ) := by linarith
  have hACθ : (A : ℝ) < (C : ℝ) * θ := (div_lt_iff₀ hθpos).mp hClo
  have hC2A : (C : ℝ) ^ 2 * A < 1 := by
    have h := (Real.lt_sqrt hCpos.le).mp hChi
    rw [lt_div_iff₀ hApos] at h
    exact h
  have hCθ1 : (C : ℝ) * θ < 1 := by
    have hθ1 : (θ : ℝ) < 1 := by rw [hθcast]; linarith
    have hθ2 : (θ : ℝ) ^ 2 < A := by
      calc (θ : ℝ) ^ 2 = θ * θ := by ring
        _ < 1 * θ := mul_lt_mul_of_pos_right hθ1 hθpos
        _ = θ := one_mul _
        _ < A := hθA
    have hsq : ((C : ℝ) * θ) ^ 2 < 1 := by
      calc ((C : ℝ) * θ) ^ 2 = (C : ℝ) ^ 2 * (θ : ℝ) ^ 2 := by ring
        _ < (C : ℝ) ^ 2 * A := mul_lt_mul_of_pos_left hθ2 (by positivity)
        _ < 1 := hC2A
    exact (pow_lt_one_iff_of_nonneg (mul_pos hCpos hθpos).le (by norm_num : (2 : ℕ) ≠ 0)).mp hsq
  have hAC_inv : (A : ℝ) * C < 1 / C := by
    have h : (A : ℝ) * C * C < 1 := by
      calc (A : ℝ) * C * C = (C : ℝ) ^ 2 * A := by ring
        _ < 1 := hC2A
    exact (lt_div_iff₀ hCpos).2 h
  have hAC_sq : (A : ℝ) * C < (C : ℝ) ^ 2 * θ := by
    calc (A : ℝ) * C < ((C : ℝ) * θ) * C := mul_lt_mul_of_pos_right hACθ hCpos
      _ = (C : ℝ) ^ 2 * θ := by ring
  have hBinterval : (A : ℝ) * C < min (1 / (C : ℝ)) ((C : ℝ) ^ 2 * θ) := lt_min hAC_inv hAC_sq
  obtain ⟨B, hBlo, hBhi⟩ := exists_rat_btwn hBinterval
  have hBinv : (B : ℝ) < 1 / C := lt_of_lt_of_le hBhi (min_le_left _ _)
  have hBC2 : (B : ℝ) < (C : ℝ) ^ 2 * θ := lt_of_lt_of_le hBhi (min_le_right _ _)
  have hCB : (C : ℝ) * B < 1 := by
    have := (lt_div_iff₀ hCpos).mp hBinv
    linarith
  exact ⟨θ, A, B, C, hθpos, hθA, hA1, hgap, hC1, hBlo, hCB, hBC2, hCθ1⟩

/-- Choice of the dimension `m`: weight-free errors below `ε`, collision term above
`target`, and `C^m >= 2`. Here `J = floor (C^m)`, `v0 = 2 J^2 θ^m w0`, `w0 = B^(-m)`,
and the collision term is `η^2 B^m / (2 (m+1) A^m (3 J + 1))`. -/
theorem exists_grid_dimension (θ A B C η a b g ε target : ℝ)
    (hθ : 0 < θ) (hA : 0 < A) (hB : 0 < B) (hC : 1 < C)
    (hAC : A * C < B) (hCB : C * B < 1) (hBC : B < C ^ 2 * θ)
    (hη : 0 < η) (ha : 0 ≤ a) (hb : 0 ≤ b) (hg : 0 ≤ g) (hε : 0 < ε) :
    ∃ m : ℕ, 1 ≤ m ∧ 2 ≤ C ^ m ∧
      (a * (m : ℝ) + b) /
          (2 * ((dimensionK C m : ℝ) * (dimensionK C m : ℝ)) * θ ^ m * dimensionW B m) +
        g * C ^ m / dimensionW B m < ε ∧
      target < η ^ 2 * B ^ m /
        (2 * ((m : ℝ) + 1) * A ^ m * (3 * (dimensionK C m : ℝ) + 1)) := by
  have hC0 : 0 < C := by linarith
  have hlarge : 1 < C ^ 2 * θ / B := (one_lt_div hB).mpr hBC
  have hratio : 1 < B / (A * C) := (one_lt_div (mul_pos hA hC0)).mpr hAC
  have h₁ := tendsto_pow_const_div_const_pow_of_one_lt 1 hlarge
  have h₀ := tendsto_pow_const_div_const_pow_of_one_lt 0 hlarge
  have hlin : Tendsto (fun m : ℕ => (a * (m : ℝ) + b) / (C ^ 2 * θ / B) ^ m)
      atTop (𝓝 0) := by
    convert (h₁.const_mul a).add (h₀.const_mul b) using 1
    · ext m
      simp only [pow_one, pow_zero]
      ring
    · simp
  have hgeom := tendsto_pow_atTop_nhds_zero_of_lt_one (mul_pos hC0 hB).le hCB
  have herr : Tendsto (fun m : ℕ => 2 * ((a * (m : ℝ) + b) / (C ^ 2 * θ / B) ^ m) +
      g * (C * B) ^ m) atTop (𝓝 0) := by
    simpa only [mul_zero, add_zero] using (hlin.const_mul 2).add (hgeom.const_mul g)
  have hcoll := (tendsto_dimension_collision (A * C) B η hratio hη).eventually
    (eventually_gt_atTop (4 * target))
  have hpow := (tendsto_pow_atTop_atTop_of_one_lt hC).eventually (eventually_ge_atTop (2 : ℝ))
  obtain ⟨m, hmerr, hmcoll, hmpow, hm1⟩ :=
    ((herr.eventually (gt_mem_nhds hε)).and
      (hcoll.and (hpow.and (eventually_ge_atTop 1)))).exists
  refine ⟨m, hm1, hmpow, ?_, ?_⟩
  · -- the error estimate at this m
    have hxpos : 0 < C ^ m := by positivity
    have hJlo : C ^ m / 2 ≤ (dimensionK C m : ℝ) := by
      have h := Nat.sub_one_lt_floor (C ^ m)
      have hK : (dimensionK C m : ℝ) = (⌊C ^ m⌋₊ : ℝ) := rfl
      rw [hK]
      linarith
    have hJpos : 0 < (dimensionK C m : ℝ) := by linarith
    have hW : dimensionW B m = (B ^ m)⁻¹ := rfl
    have hBm : 0 < B ^ m := pow_pos hB m
    have hθm : 0 < θ ^ m := pow_pos hθ m
    have hsq : (C ^ m) ^ 2 / 4 ≤ (dimensionK C m : ℝ) * (dimensionK C m : ℝ) := by
      have hh := mul_le_mul hJlo hJlo (by positivity) hJpos.le
      have e : (C ^ m) ^ 2 / 4 = C ^ m / 2 * (C ^ m / 2) := by ring
      rw [e]; exact hh
    have he : (C ^ 2 * θ / B) ^ m / 2 = 2 * ((C ^ m) ^ 2 / 4) * θ ^ m * (B ^ m)⁻¹ := by
      rw [div_pow, mul_pow]
      field_simp
      ring
    have hv : (C ^ 2 * θ / B) ^ m / 2 ≤
        2 * ((dimensionK C m : ℝ) * (dimensionK C m : ℝ)) * θ ^ m * dimensionW B m := by
      rw [he, hW]
      refine mul_le_mul_of_nonneg_right ?_ (inv_nonneg.mpr hBm.le)
      refine mul_le_mul_of_nonneg_right ?_ hθm.le
      linarith
    have hX : 0 < (C ^ 2 * θ / B) ^ m := by
      have : 0 < C ^ 2 * θ / B := by positivity
      positivity
    have hvpos : 0 < (C ^ 2 * θ / B) ^ m / 2 := by positivity
    have hnum : 0 ≤ a * (m : ℝ) + b := add_nonneg (mul_nonneg ha (Nat.cast_nonneg _)) hb
    have h1 : (a * (m : ℝ) + b) /
        (2 * ((dimensionK C m : ℝ) * (dimensionK C m : ℝ)) * θ ^ m * dimensionW B m) ≤
        2 * ((a * (m : ℝ) + b) / (C ^ 2 * θ / B) ^ m) := by
      calc _ ≤ (a * (m : ℝ) + b) / ((C ^ 2 * θ / B) ^ m / 2) :=
            div_le_div_of_nonneg_left hnum hvpos hv
        _ = 2 * ((a * (m : ℝ) + b) / (C ^ 2 * θ / B) ^ m) := by
            field_simp
    have h2 : g * C ^ m / dimensionW B m = g * (C * B) ^ m := by
      rw [hW, mul_pow]
      field_simp
    rw [h2]
    linarith
  · -- the collision estimate at this m
    have hxpos : 0 < C ^ m := by positivity
    have hJhi : (dimensionK C m : ℝ) ≤ C ^ m := dimensionK_le C hC0.le m
    have hN : 3 * (dimensionK C m : ℝ) + 1 ≤ 4 * C ^ m := by linarith
    have hAm : 0 < A ^ m := pow_pos hA m
    have hBm : 0 < B ^ m := pow_pos hB m
    have hlow : η ^ 2 * B ^ m / (2 * ((m : ℝ) + 1) * A ^ m * (4 * C ^ m)) ≤
        η ^ 2 * B ^ m / (2 * ((m : ℝ) + 1) * A ^ m * (3 * (dimensionK C m : ℝ) + 1)) := by
      apply div_le_div_of_nonneg_left (by positivity) (by positivity)
      exact mul_le_mul_of_nonneg_left hN (by positivity)
    have heq : η ^ 2 * B ^ m / (2 * ((m : ℝ) + 1) * A ^ m * (4 * C ^ m)) =
        (η ^ 2 * (B / (A * C)) ^ m / (2 * ((m : ℝ) + 1))) / 4 := by
      rw [div_pow, mul_pow]
      field_simp
    rw [heq] at hlow
    linarith

end QuadraticPi.LogGrid


==> anc/lean/QuadraticPi/LogGridParametersR.lean <==
import QuadraticPi.LogGridParameters

/-! # Parameters for rank `r` (exponent `r + 2`)

Lemma 6.1 of the general draft: for `nu > r + 2` there are rationals with
`theta < A`, `nu (A - theta) > 1 - theta`, `A C^r < B < min (1/C) (C^(r+1) theta)`,
`C theta < 1`. The key inequality is `A^(r+2) < theta^(r+1)`, from two Bernoulli bounds.
Then the dimension `m`: with `Q = floor (C^m)`, at least `Q^(r+1)` centers, at most
`cT Q^r` translations and fibres of size at most `cS Q + 1`. -/

set_option autoImplicit false
noncomputable section
namespace QuadraticPi.LogGrid
open OAI.PiExponent
open Filter
open scoped Topology

/-- `A^(r+2) < theta^(r+1)` for `theta = 1 - δ`, `A = 1 - b δ`, `b > (r+1)/(r+2)`,
`δ` small. -/
theorem bernoulli_gap (r : ℕ) (b δ : ℝ) (hb1 : b < 1) (hbpos : 0 < b) (hδpos : 0 < δ)
    (hδ1 : δ < 1)
    (hδprod : δ * (((r : ℝ) + 1) * ((r : ℝ) + 2) * b) < ((r : ℝ) + 2) * b - ((r : ℝ) + 1)) :
    (1 - b * δ) ^ (r + 2) < (1 - δ) ^ (r + 1) := by
  have hx0 : 0 < b * δ := mul_pos hbpos hδpos
  have hx1 : b * δ < 1 := by
    have : b * δ < 1 * 1 := mul_lt_mul'' hb1 hδ1 hbpos.le hδpos.le
    linarith
  -- lower Bernoulli bound for θ^(r+1)
  have hθ : 1 - ((r : ℝ) + 1) * δ ≤ (1 - δ) ^ (r + 1) := by
    have h := one_add_mul_le_pow (show (-2 : ℝ) ≤ -δ by linarith) (r + 1)
    have e1 : (1 : ℝ) + -δ = 1 - δ := by ring
    rw [e1] at h
    push_cast at h
    linarith
  -- upper bound A^(r+2) (1 + (r+2) b δ) ≤ 1
  have hA : (1 - b * δ) ^ (r + 2) * (1 + ((r : ℝ) + 2) * (b * δ)) ≤ 1 := by
    have hB := one_add_mul_le_pow (show (-2 : ℝ) ≤ b * δ by linarith) (r + 2)
    push_cast at hB
    have hnn : 0 ≤ (1 - b * δ) ^ (r + 2) := pow_nonneg (by linarith) _
    have h1 : (1 - b * δ) ^ (r + 2) * (1 + ((r : ℝ) + 2) * (b * δ)) ≤
        (1 - b * δ) ^ (r + 2) * (1 + b * δ) ^ (r + 2) :=
      mul_le_mul_of_nonneg_left hB hnn
    have h2 : (1 - b * δ) ^ (r + 2) * (1 + b * δ) ^ (r + 2) =
        (1 - (b * δ) ^ 2) ^ (r + 2) := by
      rw [← mul_pow]
      congr 1
      ring
    have hsq : (b * δ) ^ 2 < 1 := pow_lt_one₀ hx0.le hx1 (by norm_num)
    have h3 : (1 - (b * δ) ^ 2) ^ (r + 2) ≤ 1 :=
      pow_le_one₀ (by linarith) (by have := sq_nonneg (b * δ); linarith)
    linarith
  -- (1 - (r+1) δ) (1 + (r+2) b δ) > 1
  have hprod : 1 < (1 - ((r : ℝ) + 1) * δ) * (1 + ((r : ℝ) + 2) * (b * δ)) := by
    have e : (1 - ((r : ℝ) + 1) * δ) * (1 + ((r : ℝ) + 2) * (b * δ)) =
        1 + δ * ((((r : ℝ) + 2) * b - ((r : ℝ) + 1)) -
          δ * (((r : ℝ) + 1) * ((r : ℝ) + 2) * b)) := by ring
    rw [e]
    have : 0 < δ * ((((r : ℝ) + 2) * b - ((r : ℝ) + 1)) -
        δ * (((r : ℝ) + 1) * ((r : ℝ) + 2) * b)) := mul_pos hδpos (by linarith)
    linarith
  have hr2 : (0 : ℝ) < (r : ℝ) + 2 := by positivity
  have hu : 0 < 1 + ((r : ℝ) + 2) * (b * δ) := by
    have := mul_pos hr2 hx0
    linarith
  have hlt : (1 - b * δ) ^ (r + 2) < 1 - ((r : ℝ) + 1) * δ := by
    refine lt_of_mul_lt_mul_right ?_ hu.le
    linarith
  linarith

set_option maxHeartbeats 400000 in
theorem exists_grid_parameters_r (r : ℕ) (ν : ℝ) (hν : (r : ℝ) + 2 < ν) :
    ∃ θ A B C : ℚ,
      0 < (θ : ℝ) ∧ (θ : ℝ) < A ∧ (A : ℝ) < 1 ∧
      1 - (θ : ℝ) < ν * ((A : ℝ) - θ) ∧
      1 < (C : ℝ) ∧ (A : ℝ) * (C : ℝ) ^ r < B ∧ (C : ℝ) * B < 1 ∧
      (B : ℝ) < (C : ℝ) ^ (r + 1) * θ ∧ (C : ℝ) * θ < 1 := by
  have hr2 : (0 : ℝ) < (r : ℝ) + 2 := by positivity
  have hr1 : (0 : ℝ) < (r : ℝ) + 1 := by positivity
  have hνpos : 0 < ν := by linarith
  have hdiv : 1 / ν < 1 / ((r : ℝ) + 2) := one_div_lt_one_div_of_lt hr2 hν
  have hr2ne : (r : ℝ) + 2 ≠ 0 := hr2.ne'
  have hfrac : ((r : ℝ) + 1) / ((r : ℝ) + 2) = 1 - 1 / ((r : ℝ) + 2) := by
    field_simp
    ring
  obtain ⟨b, hbl, hbu⟩ := exists_rat_btwn
    (show ((r : ℝ) + 1) / ((r : ℝ) + 2) < 1 - 1 / ν by rw [hfrac]; linarith)
  have hbl' : (r : ℝ) + 1 < (b : ℝ) * ((r : ℝ) + 2) := (div_lt_iff₀ hr2).mp hbl
  have hbpos : 0 < (b : ℝ) := by
    by_contra h
    push_neg at h
    have : (b : ℝ) * ((r : ℝ) + 2) ≤ 0 := mul_nonpos_of_nonpos_of_nonneg h hr2.le
    linarith
  have hb1 : (b : ℝ) < 1 := by
    have := one_div_pos.mpr hνpos
    linarith
  have hνb : ν * (b : ℝ) < ν - 1 := calc
    _ < ν * (1 - 1 / ν) := mul_lt_mul_of_pos_left hbu hνpos
    _ = ν - 1 := by field_simp
  have hcoeff : 0 < ν * (1 - (b : ℝ)) - 1 := by
    have e : ν * (1 - (b : ℝ)) = ν - ν * b := by ring
    rw [e]; linarith
  have hnum : 0 < ((r : ℝ) + 2) * b - ((r : ℝ) + 1) := by linarith
  have hden : 0 < ((r : ℝ) + 1) * ((r : ℝ) + 2) * b := mul_pos (mul_pos hr1 hr2) hbpos
  have hδtop : 0 < min (1 : ℝ) ((((r : ℝ) + 2) * b - ((r : ℝ) + 1)) /
      (((r : ℝ) + 1) * ((r : ℝ) + 2) * b)) :=
    lt_min (by norm_num) (div_pos hnum hden)
  obtain ⟨δ, hδpos, hδtop⟩ := exists_rat_btwn hδtop
  have hδ1 : (δ : ℝ) < 1 := lt_of_lt_of_le hδtop (min_le_left _ _)
  have hδsmall : (δ : ℝ) < (((r : ℝ) + 2) * b - ((r : ℝ) + 1)) /
      (((r : ℝ) + 1) * ((r : ℝ) + 2) * b) :=
    lt_of_lt_of_le hδtop (min_le_right _ _)
  have hδprod : (δ : ℝ) * (((r : ℝ) + 1) * ((r : ℝ) + 2) * b) <
      ((r : ℝ) + 2) * b - ((r : ℝ) + 1) := (lt_div_iff₀ hden).mp hδsmall
  obtain ⟨θ, hθdef⟩ : ∃ θ : ℚ, θ = 1 - δ := ⟨_, rfl⟩
  obtain ⟨A, hAdef⟩ : ∃ A : ℚ, A = 1 - b * δ := ⟨_, rfl⟩
  have hθcast : (θ : ℝ) = 1 - (δ : ℝ) := by simp [hθdef]
  have hAcast : (A : ℝ) = 1 - (b : ℝ) * δ := by simp [hAdef]
  have hθpos : 0 < (θ : ℝ) := by rw [hθcast]; linarith
  have hθA : (θ : ℝ) < A := by
    rw [hθcast, hAcast]
    have h := mul_pos (sub_pos.mpr hb1) hδpos
    have e : (1 - (b : ℝ)) * δ = δ - b * δ := by ring
    linarith
  have hApos : 0 < (A : ℝ) := lt_trans hθpos hθA
  have hA1 : (A : ℝ) < 1 := by
    rw [hAcast]
    have h := mul_pos hbpos hδpos
    linarith
  have hkey : (A : ℝ) ^ (r + 2) < (θ : ℝ) ^ (r + 1) := by
    rw [hAcast, hθcast]
    exact bernoulli_gap r b δ hb1 hbpos hδpos hδ1 hδprod
  have hgap : 1 - (θ : ℝ) < ν * ((A : ℝ) - θ) := by
    rw [hAcast, hθcast]
    have h := mul_pos hcoeff hδpos
    have e1 : (ν * (1 - (b : ℝ)) - 1) * δ = ν * δ - ν * (b * δ) - δ := by ring
    have e2 : ν * ((1 - (b : ℝ) * δ) - (1 - (δ : ℝ))) = ν * δ - ν * (b * δ) := by ring
    linarith [e1, e2]
  -- C slightly above A / θ
  obtain ⟨C0, hC0def⟩ : ∃ C0 : ℝ, C0 = (A : ℝ) / θ := ⟨_, rfl⟩
  have hθne : (θ : ℝ) ≠ 0 := hθpos.ne'
  have hC0θ : C0 * θ = A := by rw [hC0def]; field_simp
  have hC0pos : 0 < C0 := by rw [hC0def]; exact div_pos hApos hθpos
  have hf0 : (A : ℝ) * C0 ^ (r + 1) < 1 := by
    have e : (A : ℝ) * C0 ^ (r + 1) * (θ : ℝ) ^ (r + 1) = (A : ℝ) ^ (r + 2) := by
      rw [mul_assoc, ← mul_pow, hC0θ]
      ring
    have hθp : 0 < (θ : ℝ) ^ (r + 1) := pow_pos hθpos _
    have h : (A : ℝ) * C0 ^ (r + 1) * (θ : ℝ) ^ (r + 1) < 1 * (θ : ℝ) ^ (r + 1) := by
      rw [e, one_mul]
      exact hkey
    exact lt_of_mul_lt_mul_right h hθp.le
  have hg0 : C0 * θ < 1 := by rw [hC0θ]; exact hA1
  have hcont1 : Continuous fun x : ℝ => (A : ℝ) * x ^ (r + 1) :=
    continuous_const.mul (continuous_pow (r + 1))
  have hcont2 : Continuous fun x : ℝ => x * (θ : ℝ) :=
    continuous_id.mul continuous_const
  have ev1 : ∀ᶠ x in 𝓝 C0, (A : ℝ) * x ^ (r + 1) < 1 :=
    (hcont1.tendsto C0).eventually (gt_mem_nhds hf0)
  have ev2 : ∀ᶠ x in 𝓝 C0, x * (θ : ℝ) < 1 :=
    (hcont2.tendsto C0).eventually (gt_mem_nhds hg0)
  obtain ⟨ε, hε, hball⟩ := Metric.eventually_nhds_iff.mp (ev1.and ev2)
  obtain ⟨C, hClo, hChi⟩ := exists_rat_btwn (show C0 < C0 + ε by linarith)
  have hdist : dist (C : ℝ) C0 < ε := by
    rw [Real.dist_eq, abs_lt]
    constructor <;> linarith
  obtain ⟨hCf, hCθ⟩ := hball hdist
  have hC1 : 1 < (C : ℝ) := by
    have : (1 : ℝ) < C0 := by
      rw [hC0def]
      exact (lt_div_iff₀ hθpos).2 (by simpa using hθA)
    linarith
  have hCpos : 0 < (C : ℝ) := by linarith
  have hACθ : (A : ℝ) < (C : ℝ) * θ := by
    have := mul_lt_mul_of_pos_right hClo hθpos
    linarith
  have hCr : 0 < (C : ℝ) ^ r := pow_pos hCpos r
  have hAC_inv : (A : ℝ) * (C : ℝ) ^ r < 1 / C := by
    have h : (A : ℝ) * (C : ℝ) ^ r * C < 1 := by
      have e : (A : ℝ) * (C : ℝ) ^ r * C = (A : ℝ) * (C : ℝ) ^ (r + 1) := by ring
      rw [e]
      exact hCf
    exact (lt_div_iff₀ hCpos).2 h
  have hAC_sq : (A : ℝ) * (C : ℝ) ^ r < (C : ℝ) ^ (r + 1) * θ := by
    have h := mul_lt_mul_of_pos_right hACθ hCr
    have e : (C : ℝ) * θ * (C : ℝ) ^ r = (C : ℝ) ^ (r + 1) * θ := by ring
    linarith
  obtain ⟨B, hBlo, hBhi⟩ := exists_rat_btwn (lt_min hAC_inv hAC_sq)
  have hBinv : (B : ℝ) < 1 / C := lt_of_lt_of_le hBhi (min_le_left _ _)
  have hBC : (B : ℝ) < (C : ℝ) ^ (r + 1) * θ := lt_of_lt_of_le hBhi (min_le_right _ _)
  have hCB : (C : ℝ) * B < 1 := by
    have := (lt_div_iff₀ hCpos).mp hBinv
    linarith
  exact ⟨θ, A, B, C, hθpos, hθA, hA1, hgap, hC1, hBlo, hCB, hBC, hCθ⟩

/-- Choice of the dimension `m` for rank `r`, with `Q = floor (C^m)`. -/
theorem exists_grid_dimension_r (r : ℕ) (θ A B C η a b g ε target cS cT : ℝ)
    (hθ : 0 < θ) (hA : 0 < A) (hB : 0 < B) (hC : 1 < C)
    (hAC : A * C ^ r < B) (hCB : C * B < 1) (hBC : B < C ^ (r + 1) * θ) (hCθ : C * θ < 1)
    (hη : 0 < η) (ha : 0 ≤ a) (hb : 0 ≤ b) (hg : 0 ≤ g) (hε : 0 < ε)
    (hcS : 0 ≤ cS) (hcT : 0 < cT) :
    ∃ m : ℕ, 1 ≤ m ∧ 2 ≤ C ^ m ∧
      (cS * (dimensionK C m : ℝ) + 1) * θ ^ m < 1 ∧
      (a * (m : ℝ) + b) /
          (2 * (dimensionK C m : ℝ) ^ (r + 1) * θ ^ m * dimensionW B m) +
        g * C ^ m / dimensionW B m < ε ∧
      target < η ^ 2 * B ^ m /
        (2 * ((m : ℝ) + 1) * A ^ m * (cT * (dimensionK C m : ℝ) ^ r)) := by
  have hC0 : 0 < C := by linarith
  have hCrpos : 0 < C ^ r := pow_pos hC0 r
  have hlarge : 1 < C ^ (r + 1) * θ / B := (one_lt_div hB).mpr hBC
  have hratio : 1 < B / (A * C ^ r) := (one_lt_div (mul_pos hA hCrpos)).mpr hAC
  have h₁ := tendsto_pow_const_div_const_pow_of_one_lt 1 hlarge
  have h₀ := tendsto_pow_const_div_const_pow_of_one_lt 0 hlarge
  have hlin : Tendsto (fun m : ℕ => (a * (m : ℝ) + b) / (C ^ (r + 1) * θ / B) ^ m)
      atTop (𝓝 0) := by
    convert (h₁.const_mul a).add (h₀.const_mul b) using 1
    · ext m
      simp only [pow_one, pow_zero]
      ring
    · simp
  have hgeom := tendsto_pow_atTop_nhds_zero_of_lt_one (mul_pos hC0 hB).le hCB
  have herr : Tendsto (fun m : ℕ => 2 ^ r * ((a * (m : ℝ) + b) / (C ^ (r + 1) * θ / B) ^ m) +
      g * (C * B) ^ m) atTop (𝓝 0) := by
    simpa only [mul_zero, add_zero] using (hlin.const_mul (2 ^ r)).add (hgeom.const_mul g)
  have hfibT : Tendsto (fun m : ℕ => (cS + 1) * (C * θ) ^ m) atTop (𝓝 0) := by
    simpa only [mul_zero] using
      (tendsto_pow_atTop_nhds_zero_of_lt_one (mul_pos hC0 hθ).le hCθ).const_mul (cS + 1)
  have hcoll := (tendsto_dimension_collision (A * C ^ r) B η hratio hη).eventually
    (eventually_gt_atTop (cT * target))
  have hpow := (tendsto_pow_atTop_atTop_of_one_lt hC).eventually (eventually_ge_atTop (2 : ℝ))
  obtain ⟨m, hmerr, hmfib, hmcoll, hmpow, hm1⟩ :=
    ((herr.eventually (gt_mem_nhds hε)).and ((hfibT.eventually (gt_mem_nhds one_pos)).and
      (hcoll.and (hpow.and (eventually_ge_atTop 1))))).exists
  have hxpos : 0 < C ^ m := by positivity
  have hJlo : C ^ m / 2 ≤ (dimensionK C m : ℝ) := by
    have h := Nat.sub_one_lt_floor (C ^ m)
    have hK : (dimensionK C m : ℝ) = (⌊C ^ m⌋₊ : ℝ) := rfl
    rw [hK]
    linarith
  have hJhi : (dimensionK C m : ℝ) ≤ C ^ m := dimensionK_le C hC0.le m
  have hJpos : 0 < (dimensionK C m : ℝ) := by linarith
  have hBm : 0 < B ^ m := pow_pos hB m
  have hθm : 0 < θ ^ m := pow_pos hθ m
  have hAm : 0 < A ^ m := pow_pos hA m
  have hW : dimensionW B m = (B ^ m)⁻¹ := rfl
  refine ⟨m, hm1, hmpow, ?_, ?_, ?_⟩
  · -- fibres
    have h1 : cS * (dimensionK C m : ℝ) + 1 ≤ (cS + 1) * C ^ m := by
      have := mul_le_mul_of_nonneg_left hJhi hcS
      have : (1 : ℝ) ≤ C ^ m := by linarith
      nlinarith
    have h2 : (cS * (dimensionK C m : ℝ) + 1) * θ ^ m ≤ (cS + 1) * C ^ m * θ ^ m :=
      mul_le_mul_of_nonneg_right h1 hθm.le
    have e : (cS + 1) * C ^ m * θ ^ m = (cS + 1) * (C * θ) ^ m := by
      rw [mul_pow]; ring
    linarith
  · -- the weight-free errors
    have hX : (C ^ (r + 1) * θ / B) ^ m = (C ^ m) ^ (r + 1) * θ ^ m * (B ^ m)⁻¹ := by
      rw [div_pow, mul_pow, ← pow_mul, ← pow_mul, mul_comm (r + 1) m, div_eq_mul_inv]
    have hXpos : 0 < (C ^ (r + 1) * θ / B) ^ m :=
      pow_pos (div_pos (mul_pos (pow_pos hC0 _) hθ) hB) m
    have hQpow : (C ^ m) ^ (r + 1) / 2 ^ (r + 1) ≤ (dimensionK C m : ℝ) ^ (r + 1) := by
      rw [← div_pow]
      exact pow_le_pow_left₀ (div_nonneg hxpos.le (by norm_num)) hJlo (r + 1)
    have hden : (C ^ (r + 1) * θ / B) ^ m / 2 ^ r ≤
        2 * (dimensionK C m : ℝ) ^ (r + 1) * θ ^ m * dimensionW B m := by
      have e : (C ^ (r + 1) * θ / B) ^ m / 2 ^ r =
          2 * ((C ^ m) ^ (r + 1) / 2 ^ (r + 1)) * θ ^ m * (B ^ m)⁻¹ := by
        rw [hX]
        ring
      rw [e, hW]
      have hBi : 0 ≤ (B ^ m)⁻¹ := inv_nonneg.mpr hBm.le
      have := mul_le_mul_of_nonneg_right (mul_le_mul_of_nonneg_right
        (mul_le_mul_of_nonneg_left hQpow (by norm_num : (0 : ℝ) ≤ 2)) hθm.le) hBi
      exact this
    have hnum : 0 ≤ a * (m : ℝ) + b := add_nonneg (mul_nonneg ha (Nat.cast_nonneg _)) hb
    have hdpos : 0 < (C ^ (r + 1) * θ / B) ^ m / 2 ^ r := div_pos hXpos (by positivity)
    have h1 : (a * (m : ℝ) + b) /
        (2 * (dimensionK C m : ℝ) ^ (r + 1) * θ ^ m * dimensionW B m) ≤
        2 ^ r * ((a * (m : ℝ) + b) / (C ^ (r + 1) * θ / B) ^ m) := by
      calc _ ≤ (a * (m : ℝ) + b) / ((C ^ (r + 1) * θ / B) ^ m / 2 ^ r) :=
            div_le_div_of_nonneg_left hnum hdpos hden
        _ = 2 ^ r * ((a * (m : ℝ) + b) / (C ^ (r + 1) * θ / B) ^ m) := by
            rw [div_div_eq_mul_div]
            ring
    have h2 : g * C ^ m / dimensionW B m = g * (C * B) ^ m := by
      rw [hW, mul_pow]
      field_simp
    rw [h2]
    linarith
  · -- the collision term
    have hQr : (dimensionK C m : ℝ) ^ r ≤ (C ^ r) ^ m := by
      rw [← pow_mul, mul_comm r m, pow_mul]
      exact pow_le_pow_left₀ hJpos.le hJhi r
    have hQrpos : 0 < (dimensionK C m : ℝ) ^ r := pow_pos hJpos r
    have hm1pos : (0 : ℝ) < 2 * ((m : ℝ) + 1) := by positivity
    have hCrm : 0 < (C ^ r) ^ m := pow_pos hCrpos m
    have hlow : η ^ 2 * B ^ m / (2 * ((m : ℝ) + 1) * A ^ m * (cT * (C ^ r) ^ m)) ≤
        η ^ 2 * B ^ m / (2 * ((m : ℝ) + 1) * A ^ m * (cT * (dimensionK C m : ℝ) ^ r)) := by
      apply div_le_div_of_nonneg_left (mul_nonneg (sq_nonneg η) hBm.le)
        (mul_pos (mul_pos hm1pos hAm) (mul_pos hcT hQrpos))
      exact mul_le_mul_of_nonneg_left (mul_le_mul_of_nonneg_left hQr hcT.le)
        (mul_pos hm1pos hAm).le
    have hcTne := hcT.ne'
    have hAmne := hAm.ne'
    have hCrmne := hCrm.ne'
    have hCrne := hCrpos.ne'
    have hm1ne := hm1pos.ne'
    have heq : η ^ 2 * B ^ m / (2 * ((m : ℝ) + 1) * A ^ m * (cT * (C ^ r) ^ m)) =
        (η ^ 2 * (B / (A * C ^ r)) ^ m / (2 * ((m : ℝ) + 1))) / cT := by
      rw [div_pow, mul_pow]
      field_simp
    rw [heq] at hlow
    have ht : target < (η ^ 2 * (B / (A * C ^ r)) ^ m / (2 * ((m : ℝ) + 1))) / cT := by
      rw [lt_div_iff₀ hcT]
      linarith
    linarith

end QuadraticPi.LogGrid


==> anc/lean/QuadraticPi/LogGridRank.lean <==
import QuadraticPi.LogGridSupply

/-! # The rank of the conjugates: exponent `rank + 1`

Let `γ σ ∈ E` with `σ (γ σ) = exp lam` for every embedding `σ` (for a Galois field `E` and
`a = σ0 α > 0` these are the conjugates of `α`, see `LogGridGalois`). The vectors
`(1, γ σ) ∈ ℤ × Eˣ` generate the group `Π` of the draft. `ConjIndep γ s`: the vectors with
`σ ∈ s` are independent. `conjRank γ`: the largest size of an independent family, i.e. the
rank of `Π`, which is `r(a) + 1`.

`conj_eventualLowerBoundAbove`: `mu (lam) <= conjRank γ + 1 = r(a) + 2`. The proof chooses an
independent family of maximal size; every `(1, γ σ)` has a nonzero multiple in its span
(this is the relation at `σ`), and `basis_eventualLowerBoundAbove` applies with all
degrees equal to one. -/

set_option autoImplicit false
noncomputable section
namespace QuadraticPi.LogGrid
open OAI.PiExponent
open scoped BigOperators

variable {E : Type*} [Field E] [NumberField E]

/-- Independence of the vectors `(1, γ τ)`, `τ ∈ s`, in `ℤ × Eˣ`. -/
def ConjIndep (γ : (E →+* ℂ) → E) (s : Finset (E →+* ℂ)) : Prop :=
  ∀ n : (E →+* ℂ) → ℤ, ∑ τ ∈ s, n τ = 0 → ∏ τ ∈ s, γ τ ^ n τ = 1 → ∀ τ ∈ s, n τ = 0

open Classical in
/-- The rank of the group generated by the `(1, γ σ)`: the largest independent family. -/
def conjRank (γ : (E →+* ℂ) → E) : ℕ :=
  ((Finset.univ : Finset (Finset (E →+* ℂ))).filter (ConjIndep γ)).sup Finset.card

theorem conjIndep_empty (γ : (E →+* ℂ) → E) : ConjIndep γ ∅ := by
  intro n _ _ τ hτ
  simp at hτ

theorem conjIndep_singleton (γ : (E →+* ℂ) → E) (τ0 : E →+* ℂ) : ConjIndep γ {τ0} := by
  intro n hs _ τ hτ
  rw [Finset.mem_singleton] at hτ
  rw [hτ]
  simpa using hs

theorem exists_max_conjIndep (γ : (E →+* ℂ) → E) :
    ∃ s, ConjIndep γ s ∧ s.card = conjRank γ ∧ ∀ t, ConjIndep γ t → t.card ≤ s.card := by
  classical
  obtain ⟨s, hs, hmax⟩ := Finset.exists_max_image
    ((Finset.univ : Finset (Finset (E →+* ℂ))).filter (ConjIndep γ)) Finset.card
    ⟨∅, by simp [conjIndep_empty]⟩
  have hs' := (Finset.mem_filter.mp hs).2
  refine ⟨s, hs', ?_, fun t ht => hmax t (Finset.mem_filter.mpr ⟨Finset.mem_univ _, ht⟩)⟩
  unfold conjRank
  exact le_antisymm (Finset.le_sup (f := Finset.card) hs) (Finset.sup_le fun t ht => hmax t ht)

/-- Every vector `(1, γ σ)` has a nonzero multiple in the span of a maximal family. -/
theorem conj_span (γ : (E →+* ℂ) → E) (hγ0 : ∀ τ, γ τ ≠ 0) (s : Finset (E →+* ℂ))
    (hind : ConjIndep γ s) (hmax : ∀ t, ConjIndep γ t → t.card ≤ s.card) (σ : E →+* ℂ) :
    ∃ a : ℤ, a ≠ 0 ∧ ∃ m : (E →+* ℂ) → ℤ,
      ∑ τ ∈ s, m τ = a ∧ ∏ τ ∈ s, γ τ ^ m τ = γ σ ^ a := by
  classical
  by_cases hσ : σ ∈ s
  · refine ⟨1, one_ne_zero, fun τ => if τ = σ then 1 else 0, ?_, ?_⟩
    · rw [Finset.sum_eq_single σ (fun τ _ hτ => by simp [hτ]) (fun h => absurd hσ h)]
      simp
    · rw [Finset.prod_eq_single σ (fun τ _ hτ => by simp [hτ]) (fun h => absurd hσ h)]
      simp
  · have hnot : ¬ ConjIndep γ (insert σ s) := by
      intro h
      have := hmax _ h
      rw [Finset.card_insert_of_notMem hσ] at this
      omega
    unfold ConjIndep at hnot
    push_neg at hnot
    obtain ⟨n, hsum, hprod, τ, hτ, hnτ⟩ := hnot
    rw [Finset.sum_insert hσ] at hsum
    rw [Finset.prod_insert hσ] at hprod
    have hnσ : n σ ≠ 0 := by
      intro h0
      rw [h0, zero_add] at hsum
      rw [h0, zpow_zero, one_mul] at hprod
      have hall := hind n hsum hprod
      rcases Finset.mem_insert.mp hτ with h | h
      · rw [h] at hnτ
        exact hnτ h0
      · exact hnτ (hall τ h)
    refine ⟨-n σ, neg_ne_zero.mpr hnσ, n, by linarith, ?_⟩
    have h1 := eq_inv_of_mul_eq_one_right hprod
    rw [h1, zpow_neg]

/-- **Theorem.** `mu (lam) <= conjRank γ + 1`. -/
theorem conj_eventualLowerBoundAbove (lam : ℝ) (hlam : lam ≠ 0) (D : ℕ) (hD : 0 < D)
    (γ : (E →+* ℂ) → E) (hγ : ∀ σ : E →+* ℂ, σ (γ σ) = Complex.exp (lam : ℂ))
    (hint : ∀ σ : E →+* ℂ, IsIntegral ℤ ((D : E) * γ σ)) :
    EventualLowerBoundAbove lam ((conjRank γ : ℝ) + 1) := by
  classical
  have hγ0 : ∀ τ, γ τ ≠ 0 := by
    intro τ h
    have := hγ τ
    rw [h, map_zero] at this
    exact Complex.exp_ne_zero _ this.symm
  obtain ⟨s, hind, hcard, hmax⟩ := exists_max_conjIndep γ
  have hcardE : 0 < Fintype.card (E →+* ℂ) := by
    rw [NumberField.Embeddings.card]
    exact Module.finrank_pos
  obtain ⟨σ0⟩ := Fintype.card_pos_iff.mp hcardE
  have hs1 : 1 ≤ s.card := by
    have := hmax {σ0} (conjIndep_singleton γ σ0)
    simpa using this
  obtain ⟨r, hr⟩ : ∃ r : ℕ, s.card = r + 1 := ⟨s.card - 1, by omega⟩
  let e : Fin (r + 1) ≃ {x // x ∈ s} := (s.equivFin.trans (finCongr hr)).symm
  have hre : ∀ f : (E →+* ℂ) → ℤ, ∑ τ ∈ s, f τ = ∑ l, f (e l : E →+* ℂ) := by
    intro f
    rw [← Finset.sum_coe_sort s f]
    exact (Equiv.sum_comp e (fun x => f x)).symm
  have hreP : ∀ f : (E →+* ℂ) → E, ∏ τ ∈ s, f τ = ∏ l, f (e l : E →+* ℂ) := by
    intro f
    rw [← Finset.prod_coe_sort s f]
    exact (Equiv.prod_comp e (fun x => f x)).symm
  -- the data for basis_eventualLowerBoundAbove
  have key := basis_eventualLowerBoundAbove lam hlam r (fun l => γ (e l : E →+* ℂ))
    (fun _ => 1) (fun l => hγ0 _) D hD (fun l => hint _) ?_ ?_
  · have hcast : ((conjRank γ : ℕ) : ℝ) + 1 = (r : ℝ) + 2 := by
      rw [← hcard, hr, Nat.cast_add, Nat.cast_one]
      ring
    rw [hcast]
    exact key
  · -- independence
    intro n hsum hprod
    let N : (E →+* ℂ) → ℤ := fun τ => if h : τ ∈ s then n (e.symm ⟨τ, h⟩) else 0
    have hN : ∀ l, N (e l : E →+* ℂ) = n l := by
      intro l
      simp only [N, dif_pos (e l).2, Subtype.coe_eta, Equiv.symm_apply_apply]
    have hsum' : ∑ τ ∈ s, N τ = 0 := by
      rw [hre]
      simp only [hN]
      simpa using hsum
    have hprod' : ∏ τ ∈ s, γ τ ^ N τ = 1 := by
      rw [hreP (fun τ => γ τ ^ N τ)]
      simp only [hN]
      exact hprod
    have hall := hind N hsum' hprod'
    funext l
    rw [← hN l]
    exact hall _ (e l).2
  · -- relation at every embedding
    intro σ
    obtain ⟨a, ha, m, hmsum, hmprod⟩ := conj_span γ hγ0 s hind hmax σ
    refine ⟨fun l => m (e l : E →+* ℂ), ?_, ?_⟩
    · intro h0
      apply ha
      rw [← hmsum, hre]
      simp only [show ∀ l, m (e l : E →+* ℂ) = 0 from fun l => congrFun h0 l, Finset.sum_const_zero]
    · have hx : Complex.exp ((((1 : ℕ)) : ℂ) * lam) = Complex.exp (lam : ℂ) := by simp
      simp only [hx]
      have hsplit : ∏ l, (Complex.exp (lam : ℂ) / σ (γ (e l : E →+* ℂ))) ^ m (e l : E →+* ℂ) =
          (∏ l, Complex.exp (lam : ℂ) ^ m (e l : E →+* ℂ)) /
            ∏ l, σ (γ (e l : E →+* ℂ)) ^ m (e l : E →+* ℂ) := by
        rw [← Finset.prod_div_distrib]
        exact Finset.prod_congr rfl (fun l _ => div_zpow _ _ _)
      have hnum : ∏ l, Complex.exp (lam : ℂ) ^ m (e l : E →+* ℂ) = Complex.exp (lam : ℂ) ^ a := by
        rw [← Complex.exp_int_mul, ← hmsum, hre]
        rw [← Finset.prod_congr rfl (fun l _ => Complex.exp_int_mul (lam : ℂ) (m (e l : E →+* ℂ))),
          ← Complex.exp_sum]
        congr 1
        push_cast
        rw [Finset.sum_mul]
      have hden : ∏ l, σ (γ (e l : E →+* ℂ)) ^ m (e l : E →+* ℂ) = Complex.exp (lam : ℂ) ^ a := by
        have h1 : ∏ l, σ (γ (e l : E →+* ℂ)) ^ m (e l : E →+* ℂ) =
            σ (∏ l, γ (e l : E →+* ℂ) ^ m (e l : E →+* ℂ)) := by
          rw [map_prod]
          exact Finset.prod_congr rfl (fun l _ => (map_zpow₀ σ _ _).symm)
        rw [h1, ← hreP (fun τ => γ τ ^ m τ), hmprod, map_zpow₀, hγ]
      rw [hsplit, hnum, hden, div_self (zpow_ne_zero _ (Complex.exp_ne_zero _))]

end QuadraticPi.LogGrid


==> anc/lean/QuadraticPi/LogGridRatioRank.lean <==
import QuadraticPi.LogGridGalois

/-! # The rank of the ratios of conjugates

`ratioRank γ`: the largest number of multiplicatively independent ratios `γ τ / γ τ'`.
For the conjugates `γ = conjOf α σ0` this is `r(a)`, the rank of the group `Γ'(a)` generated by
the ratios of the conjugates of `a = σ0 α` (`σ0` is injective, and the rank of a finitely
generated abelian group is the largest size of an independent subfamily of any generating
family).

`conjRank_le_ratioRank`: `rank Π <= r(a) + 1`. Hence
`log_galois_ratioRank_eventualLowerBoundAbove`: `mu (log a) <= r(a) + 2`, Theorem 1.1 of the
general draft in its own notation. -/

set_option autoImplicit false
noncomputable section
namespace QuadraticPi.LogGrid
open OAI.PiExponent
open scoped BigOperators

variable {E : Type*} [Field E] [NumberField E]

/-- Independence of the ratios `γ p.1 / γ p.2`, `p ∈ t`. -/
def RatioIndep (γ : (E →+* ℂ) → E) (t : Finset ((E →+* ℂ) × (E →+* ℂ))) : Prop :=
  ∀ n : (E →+* ℂ) × (E →+* ℂ) → ℤ, ∏ p ∈ t, (γ p.1 / γ p.2) ^ n p = 1 → ∀ p ∈ t, n p = 0

open Classical in
/-- `r(a)`: the largest number of independent ratios of conjugates. -/
def ratioRank (γ : (E →+* ℂ) → E) : ℕ :=
  ((Finset.univ : Finset (Finset ((E →+* ℂ) × (E →+* ℂ)))).filter (RatioIndep γ)).sup
    Finset.card

theorem le_ratioRank (γ : (E →+* ℂ) → E) (t : Finset ((E →+* ℂ) × (E →+* ℂ)))
    (h : RatioIndep γ t) : t.card ≤ ratioRank γ := by
  classical
  unfold ratioRank
  exact Finset.le_sup (f := Finset.card) (Finset.mem_filter.mpr ⟨Finset.mem_univ _, h⟩)

theorem prod_zpow_const {K : Type*} [Field K] {b : K} (hb : b ≠ 0) {ι : Type*}
    (s : Finset ι) (f : ι → ℤ) : ∏ x ∈ s, b ^ f x = b ^ (∑ x ∈ s, f x) := by
  classical
  refine Finset.induction_on s ?_ ?_
  · simp
  · intro a s ha ih
    rw [Finset.prod_insert ha, Finset.sum_insert ha, ih, zpow_add₀ hb]

/-- `rank Π <= r(a) + 1`. -/
theorem conjRank_le_ratioRank (γ : (E →+* ℂ) → E) (hγ0 : ∀ τ, γ τ ≠ 0) :
    conjRank γ ≤ ratioRank γ + 1 := by
  classical
  obtain ⟨s, hind, hcard, -⟩ := exists_max_conjIndep γ
  rcases s.eq_empty_or_nonempty with h | ⟨τ0, hτ0⟩
  · rw [← hcard, h]
    simp
  let t := (s.erase τ0).image (fun τ => (τ, τ0))
  have hinj : ∀ a ∈ s.erase τ0, ∀ b ∈ s.erase τ0,
      (fun τ => (τ, τ0)) a = (fun τ => (τ, τ0)) b → a = b :=
    fun a _ b _ h => (Prod.mk.inj h).1
  have htcard : t.card = s.card - 1 := by
    rw [Finset.card_image_of_injOn (fun a ha b hb h => hinj a ha b hb h),
      Finset.card_erase_of_mem hτ0]
  have hti : RatioIndep γ t := by
    intro n hprod p hp
    obtain ⟨τ, hτ, rfl⟩ := Finset.mem_image.mp hp
    let N : (E →+* ℂ) → ℤ := fun x =>
      if x = τ0 then -(∑ y ∈ s.erase τ0, n (y, τ0)) else n (x, τ0)
    have hNe : ∀ x ∈ s.erase τ0, N x = n (x, τ0) := by
      intro x hx
      simp only [N, if_neg (Finset.ne_of_mem_erase hx)]
    have hN0 : N τ0 = -(∑ y ∈ s.erase τ0, n (y, τ0)) := by
      simp only [N, if_pos rfl]
    have hsumN : ∑ x ∈ s, N x = 0 := by
      rw [← Finset.add_sum_erase s N hτ0, hN0, Finset.sum_congr rfl hNe]
      ring
    have h2 : ∏ p ∈ t, (γ p.1 / γ p.2) ^ n p =
        ∏ x ∈ s.erase τ0, (γ x / γ τ0) ^ n (x, τ0) :=
      Finset.prod_image (fun a ha b hb h => hinj a ha b hb h)
    have h3 : ∏ x ∈ s.erase τ0, (γ x / γ τ0) ^ n (x, τ0) =
        (∏ x ∈ s.erase τ0, γ x ^ n (x, τ0)) / γ τ0 ^ (∑ x ∈ s.erase τ0, n (x, τ0)) := by
      rw [← prod_zpow_const (hγ0 τ0), ← Finset.prod_div_distrib]
      exact Finset.prod_congr rfl (fun x _ => div_zpow _ _ _)
    have hP : ∏ x ∈ s.erase τ0, γ x ^ n (x, τ0) = γ τ0 ^ (∑ x ∈ s.erase τ0, n (x, τ0)) := by
      have h := hprod
      rw [h2, h3] at h
      exact (div_eq_one_iff_eq (zpow_ne_zero _ (hγ0 τ0))).mp h
    have hNp : ∏ x ∈ s.erase τ0, γ x ^ N x = ∏ x ∈ s.erase τ0, γ x ^ n (x, τ0) :=
      Finset.prod_congr rfl (fun x hx => by rw [hNe x hx])
    have hprodN : ∏ x ∈ s, γ x ^ N x = 1 := by
      rw [← Finset.mul_prod_erase s (fun x => γ x ^ N x) hτ0, hN0, hNp, hP, zpow_neg,
        inv_mul_cancel₀ (zpow_ne_zero _ (hγ0 τ0))]
    have hall := hind N hsumN hprodN τ (Finset.mem_of_mem_erase hτ)
    rw [hNe τ hτ] at hall
    exact hall
  have hs1 : 1 ≤ s.card := Finset.card_pos.mpr ⟨τ0, hτ0⟩
  have := le_ratioRank γ t hti
  omega

/-- **Theorem 1.1 (Lean), in the notation of the draft.** `mu (log a) <= r(a) + 2`. -/
theorem log_galois_ratioRank_eventualLowerBoundAbove [IsGalois ℚ E] (α : E)
    (σ0 : E →+* ℂ) (lam : ℝ) (hlam : lam ≠ 0) (hα : σ0 α = Complex.exp (lam : ℂ))
    (D : ℕ) (hD : 0 < D) (hint : IsIntegral ℤ ((D : E) * α)) :
    EventualLowerBoundAbove lam ((ratioRank (conjOf α σ0) : ℝ) + 2) := by
  apply (log_galois_eventualLowerBoundAbove α σ0 lam hlam hα D hD hint).mono
  have hγ0 : ∀ τ, conjOf α σ0 τ ≠ 0 := by
    intro τ h
    have h1 := conjOf_spec α σ0 τ
    rw [h, map_zero, hα] at h1
    exact Complex.exp_ne_zero _ h1.symm
  have := conjRank_le_ratioRank (conjOf α σ0) hγ0
  have h : ((conjRank (conjOf α σ0) : ℕ) : ℝ) ≤ ((ratioRank (conjOf α σ0) : ℕ) : ℝ) + 1 := by
    exact_mod_cast this
  linarith

theorem log_galois_ratioRank_irrationalityExponent_bounds [IsGalois ℚ E] (α : E)
    (σ0 : E →+* ℂ) (lam : ℝ) (hlam : lam ≠ 0) (hα : σ0 α = Complex.exp (lam : ℂ))
    (D : ℕ) (hD : 0 < D) (hint : IsIntegral ℤ ((D : E) * α)) :
    2 ≤ irrationalityExponent lam ∧
      irrationalityExponent lam ≤ (ratioRank (conjOf α σ0) : ℝ) + 2 :=
  irrationalityExponent_bounds_of_eventualLowerBoundAbove
    (log_galois_ratioRank_eventualLowerBoundAbove α σ0 lam hlam hα D hD hint)

theorem log_galois_degree_irrationalityExponent_bounds [IsGalois ℚ E] (α : E)
    (σ0 : E →+* ℂ) (lam : ℝ) (hlam : lam ≠ 0) (hα : σ0 α = Complex.exp (lam : ℂ))
    (D : ℕ) (hD : 0 < D) (hint : IsIntegral ℤ ((D : E) * α)) :
    2 ≤ irrationalityExponent lam ∧
      irrationalityExponent lam ≤ ((minpoly ℚ α).natDegree : ℝ) + 1 :=
  irrationalityExponent_bounds_of_eventualLowerBoundAbove
    (log_galois_degree_eventualLowerBoundAbove α σ0 lam hlam hα D hD hint)

end QuadraticPi.LogGrid


==> anc/lean/QuadraticPi/LogGridShiftedColumns.lean <==
import QuadraticPi.MovingLogAnalyticColumns

/-! # Shifted entire columns

At a center `(y, k)` with a chosen logarithm `ell` of `y` (in some embedding), the
coordinates satisfy `Y = exp z`, `X_i = z + kappa + k * (r i - target)` with
`z = ell + log(1+t)` and the translation `kappa = k * target - ell`. The column
functions are therefore `binom * exp(h z) * (z + kappa)^n`. This file proves the
row identity and the Cauchy bound needed by the collision lemma. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.LogGrid
open OAI OAI.PiExponent
open scoped BigOperators

/-- The column function translated by `kappa` in the additive coordinates. -/
def shiftedColumn {m : ℕ} (κ : ℂ) (h : ℕ) (a : Fin m → ℕ) (A : Fin m →₀ ℕ) (z : ℂ) : ℂ :=
  ((∏ i, (a i).choose (A i) : ℕ) : ℂ) * Complex.exp ((h : ℂ) * z) *
    (z + κ) ^ (∑ i : Fin m, (a i - A i))

theorem differentiable_shiftedColumn {m : ℕ} (κ : ℂ) (h : ℕ) (a : Fin m → ℕ)
    (A : Fin m →₀ ℕ) : Differentiable ℂ (shiftedColumn κ h a A) := by
  unfold shiftedColumn
  exact ((Complex.differentiable_exp.comp (differentiable_id.const_mul _)).const_mul _).mul
    ((differentiable_id.add_const κ).pow _)

/-- Cauchy bound on `|z| <= R` when the translation satisfies `|kappa| <= R`. -/
theorem norm_shiftedColumn_le {m : ℕ} (κ : ℂ) (h : ℕ) (a : Fin m → ℕ)
    (A : Fin m →₀ ℕ) (w : Fin m → ℝ) {R H w0 wstar : ℝ}
    (hR : 1 ≤ R) (hH : 0 ≤ H) (hw0 : 0 < w0) (hws : 0 < wstar)
    (hw : ∀ i, wstar ≤ w i) (hcol : w0 * h + ∑ i, w i * a i ≤ H)
    (hκ : ‖κ‖ ≤ R) {z : ℂ} (hz : ‖z‖ ≤ R) :
    ‖shiftedColumn κ h a A z‖ ≤
      Real.exp (H * (R / w0 + Real.log (4 * R) / wstar)) := by
  have hwpos (i) : 0 ≤ w i := hws.le.trans (hw i)
  have hsum0 : 0 ≤ ∑ i, w i * a i :=
    Finset.sum_nonneg fun i _ => mul_nonneg (hwpos i) (Nat.cast_nonneg _)
  have hR0 : 0 ≤ R := le_trans zero_le_one hR
  have hh : (h : ℝ) ≤ H / w0 := by
    rw [le_div_iff₀ hw0]
    nlinarith
  have htot : (((∑ i, a i : ℕ) : ℝ)) ≤ H / wstar := by
    rw [le_div_iff₀ hws]
    have hs : wstar * ∑ i, (a i : ℝ) ≤ ∑ i, w i * a i := by
      rw [Finset.mul_sum]
      exact Finset.sum_le_sum fun i _ => mul_le_mul_of_nonneg_right (hw i) (Nat.cast_nonneg _)
    have hcast : ((∑ i, a i : ℕ) : ℝ) = ∑ i, (a i : ℝ) := by push_cast; rfl
    rw [hcast]
    nlinarith
  have hNS : (∑ i : Fin m, (a i - A i)) ≤ ∑ i, a i :=
    Finset.sum_le_sum fun i _ => Nat.sub_le _ _
  have h2R : 1 ≤ 2 * R := by linarith
  have hzk : ‖z + κ‖ ≤ 2 * R := (norm_add_le _ _).trans (by linarith)
  have hexp : ‖Complex.exp ((h : ℂ) * z)‖ ≤ Real.exp ((h : ℝ) * R) := by
    refine (Complex.norm_exp_le_exp_norm _).trans (Real.exp_le_exp.mpr ?_)
    rw [norm_mul, Complex.norm_natCast]
    exact mul_le_mul_of_nonneg_left hz (Nat.cast_nonneg _)
  have hpow : ‖z + κ‖ ^ (∑ i : Fin m, (a i - A i)) ≤ (2 * R) ^ (∑ i, a i) :=
    (pow_le_pow_left₀ (norm_nonneg _) hzk _).trans (pow_le_pow_right₀ h2R hNS)
  have hb := PeriodAnalytic.norm_binomial_product_le a A
  have h4R : (0 : ℝ) < 4 * R := by linarith
  have hlog : 0 ≤ Real.log (4 * R) := Real.log_nonneg (by linarith)
  calc
    ‖shiftedColumn κ h a A z‖ =
        ‖((∏ i, (a i).choose (A i) : ℕ) : ℂ)‖ * ‖Complex.exp ((h : ℂ) * z)‖ *
          ‖z + κ‖ ^ (∑ i : Fin m, (a i - A i)) := by
      simp only [shiftedColumn, norm_mul, norm_pow]
    _ ≤ (2 : ℝ) ^ (∑ i, a i) * Real.exp ((h : ℝ) * R) * (2 * R) ^ (∑ i, a i) :=
      mul_le_mul (mul_le_mul hb hexp (norm_nonneg _) (by positivity)) hpow
        (by positivity) (by positivity)
    _ = Real.exp ((h : ℝ) * R + ((∑ i, a i : ℕ) : ℝ) * Real.log (4 * R)) := by
      have h4 : (4 * R) ^ (∑ i, a i) = (2 : ℝ) ^ (∑ i, a i) * (2 * R) ^ (∑ i, a i) := by
        rw [← mul_pow]
        ring_nf
      rw [Real.exp_add, Real.exp_nat_mul (Real.log (4 * R)), Real.exp_log h4R, h4]
      ring
    _ ≤ Real.exp (H * (R / w0 + Real.log (4 * R) / wstar)) := by
      apply Real.exp_le_exp.mpr
      have h1 : (h : ℝ) * R ≤ (H / w0) * R := mul_le_mul_of_nonneg_right hh hR0
      have h2 : ((∑ i, a i : ℕ) : ℝ) * Real.log (4 * R) ≤ (H / wstar) * Real.log (4 * R) :=
        mul_le_mul_of_nonneg_right htot hlog
      calc
        _ ≤ (H / w0) * R + (H / wstar) * Real.log (4 * R) := add_le_add h1 h2
        _ = _ := by ring

/-- Pointwise identity behind the row test: the base factor `yv ^ h` and the period
coordinate `k * target + log(1+u)` become the shifted column at `ell + log(1+u)`. -/
theorem shifted_periodFunction_eq (yv ell κ target : ℂ) (k : ℕ)
    (hexp : Complex.exp ell = yv) (hκ : κ = (k : ℂ) * target - ell)
    (b : ℂ) (h n : ℕ) {u : ℂ} (hu : ‖u‖ < 1) :
    yv ^ h * PeriodAnalytic.periodFunction b ((k : ℂ) * target) h n u =
      b * Complex.exp ((h : ℂ) * (ell + Complex.log (1 + u))) *
        (ell + Complex.log (1 + u) + κ) ^ n := by
  have hu0 : 1 + u ≠ 0 := by
    intro he
    have hue : u = -1 := by linear_combination he
    simp [hue] at hu
  have hbase : ell + Complex.log (1 + u) + κ = (k : ℂ) * target + Complex.log (1 + u) := by
    rw [hκ]
    ring
  unfold PeriodAnalytic.periodFunction
  rw [hbase, Complex.exp_nat_mul, Complex.exp_add, hexp, Complex.exp_log hu0, mul_pow]
  ring

/-- Row identity at a general center: coefficients of the period monomial with
multiplier `k`, times `yv ^ h`, are Cauchy row tests of the shifted columns at
the center `ell`, where `exp ell = yv` and `kappa = k * target - ell`. -/
theorem shifted_periodMonomial_coeff_eq_rowTest {m : ℕ} (yv ell κ target : ℂ) (k : ℕ)
    (hexp : Complex.exp ell = yv) (hκ : κ = (k : ℂ) * target - ell)
    (h e : ℕ) (a : Fin m → ℕ) (A : Fin m →₀ ℕ) :
    yv ^ h * PowerSeries.coeff e ((MatrixTranslation.periodMonomial k target h a).coeff A) =
      AnalyticCollision.rowTest e
        (fun u => shiftedColumn κ h a A (ell + Complex.log (1 + u))) := by
  rw [MatrixTranslation.periodMonomial_coeff]
  change yv ^ h * PowerSeries.coeff e
    (PeriodAnalytic.periodSeries ((∏ i, (a i).choose (A i) : ℕ) : ℂ)
      ((k : ℂ) * target) h (∑ i : Fin m, (a i - A i))) = _
  rw [← PeriodAnalytic.rowTest_periodFunction_eq_coeff, ← AnalyticCollision.rowTest_const_mul]
  apply PeriodAnalytic.rowTest_congr_sphere
  intro u hu
  have hn : ‖u‖ = (1 / 2 : ℝ) := by
    simpa only [Metric.mem_sphere, dist_zero_right] using hu
  exact shifted_periodFunction_eq yv ell κ target k hexp hκ _ h _ (by rw [hn]; norm_num)

/-- The progression case: `ell = j * target`, `k = j` gives translation `0`, and the
shifted column is the column function of [L]. -/
theorem shiftedColumn_zero {m : ℕ} (h : ℕ) (a : Fin m → ℕ) (A : Fin m →₀ ℕ) (z : ℂ) :
    shiftedColumn 0 h a A z = PeriodAnalytic.columnFunction h a A z := by
  simp [shiftedColumn, PeriodAnalytic.columnFunction, AnalyticCollision.exponentialMonomial]

end QuadraticPi.LogGrid


==> anc/lean/QuadraticPi/LogGridSupply.lean <==
import QuadraticPi.LogGridGeneral

/-! # A center supply from multiplicative data of rank `r`

Data: `β : Fin (r+1) → E` nonzero with degrees `kk : Fin (r+1) → ℕ` such that
* the pairs `(kk l, β l)` are independent in `ℤ × Eˣ` (`hind`),
* at every embedding `σ` the numbers `g σ l = exp (kk l * lam) / σ (β l)` satisfy a
  nontrivial multiplicative relation (`hrel`).
The centers are `(∑ c_l kk l, ∏ β l ^ c_l)` for `c` in the box `{0, …, Q-1}^(r+1)`, so there
are exactly `Q^(r+1)` distinct centers. The translation at `σ` is the reduction modulo
`2 π i` of `∑ c_l log (g σ l)`; the relation identifies the box along one direction, so
there are at most `c Q^r` translations. This is Lemma 3.1 of the general draft, with the
group `Π` replaced by an explicit independent family.

Result: `basis_eventualLowerBoundAbove`, exponent `r + 2`. -/

set_option autoImplicit false
noncomputable section
namespace QuadraticPi.LogGrid
open OAI.PiExponent
open scoped BigOperators

/-! ## Reduction modulo `2 π i` -/

/-- The representative with imaginary part in `[0, 2π)`. -/
def red (x : ℂ) : ℂ :=
  x - ((⌊x.im / (2 * Real.pi)⌋ : ℤ) : ℂ) * (2 * Real.pi * Complex.I)

theorem exp_red (x : ℂ) : Complex.exp (red x) = Complex.exp x := by
  unfold red
  rw [Complex.exp_sub, Complex.exp_int_mul_two_pi_mul_I, div_one]

theorem red_add_int (x : ℂ) (t : ℤ) :
    red (x + (t : ℂ) * (2 * Real.pi * Complex.I)) = red x := by
  have hπ : (2 * Real.pi) ≠ 0 := by positivity
  have him : (x + (t : ℂ) * (2 * Real.pi * Complex.I)).im = x.im + 2 * Real.pi * t := by
    simp [Complex.mul_im, Complex.mul_re]
    ring
  have hfl : ⌊(x.im + 2 * Real.pi * t) / (2 * Real.pi)⌋ = ⌊x.im / (2 * Real.pi)⌋ + t := by
    rw [add_div, mul_div_cancel_left₀ _ hπ, Int.floor_add_intCast]
  unfold red
  rw [him, hfl]
  push_cast
  ring

theorem norm_red_le (x : ℂ) : ‖red x‖ ≤ ‖x‖ + 2 * Real.pi := by
  have hπ : 0 < 2 * Real.pi := by positivity
  have hre : (red x).re = x.re := by
    unfold red
    simp
  have him : (red x).im = x.im - (⌊x.im / (2 * Real.pi)⌋ : ℝ) * (2 * Real.pi) := by
    unfold red
    simp [Complex.mul_im, Complex.mul_re]
  have h1 := Int.floor_le (x.im / (2 * Real.pi))
  have h2 := Int.lt_floor_add_one (x.im / (2 * Real.pi))
  have e : x.im / (2 * Real.pi) * (2 * Real.pi) = x.im := div_mul_cancel₀ _ hπ.ne'
  have h1' := mul_le_mul_of_nonneg_right h1 hπ.le
  have h2' := mul_lt_mul_of_pos_right h2 hπ
  have hlo : 0 ≤ (red x).im := by rw [him]; linarith
  have hhi : (red x).im < 2 * Real.pi := by rw [him]; nlinarith
  calc ‖red x‖ ≤ |(red x).re| + |(red x).im| := Complex.norm_le_abs_re_add_abs_im _
    _ ≤ ‖x‖ + 2 * Real.pi := by
      rw [hre, abs_of_nonneg hlo]
      have := Complex.abs_re_le_norm x
      linarith

/-! ## Counting the translations -/

theorem card_image_red_le (r Q Nb : ℕ) (hQ : 1 ≤ Q) (w : Fin (r + 1) → ℂ)
    (n : Fin (r + 1) → ℤ) (l0 : Fin (r + 1)) (hn0 : 0 < n l0) (t : ℤ)
    (hrel : ∑ l, (n l : ℂ) * w l = (t : ℂ) * (2 * Real.pi * Complex.I))
    (hNb : ∀ l, |n l| ≤ (Nb : ℤ)) {ι : Type*} (s : Finset ι) (c : ι → Fin (r + 1) → ℕ)
    (hc : ∀ i l, c i l < Q) :
    (s.image (fun i => red (∑ l, ((c i l : ℕ) : ℂ) * w l))).card ≤
      Nb * (Q * (2 * Nb + 2)) ^ r := by
  classical
  obtain ⟨QN, hQN⟩ : ∃ QN : ℕ, QN = Q * Nb := ⟨_, rfl⟩
  have hQNz : ((QN : ℕ) : ℤ) = (Q : ℤ) * (Nb : ℤ) := by rw [hQN, Nat.cast_mul]
  let T : Fin (r + 1) → Finset ℤ := fun l =>
    if l = l0 then Finset.Ico 0 (n l0) else Finset.Icc (-(QN : ℤ)) ((Q : ℤ) + QN)
  let F : (Fin (r + 1) → ℤ) → ℂ := fun c' => red (∑ l, ((c' l : ℤ) : ℂ) * w l)
  have hsub : s.image (fun i => red (∑ l, ((c i l : ℕ) : ℂ) * w l)) ⊆
      (Fintype.piFinset T).image F := by
    intro x hx
    obtain ⟨i, -, rfl⟩ := Finset.mem_image.mp hx
    apply Finset.mem_image.mpr
    obtain ⟨sv, hsv⟩ : ∃ sv : ℤ, sv = (c i l0 : ℤ) / n l0 := ⟨_, rfl⟩
    have hci0 : (0 : ℤ) ≤ c i l0 := by positivity
    have hs0 : 0 ≤ sv := by rw [hsv]; exact Int.ediv_nonneg hci0 hn0.le
    have hsQ : sv ≤ Q := by
      have h1 : (c i l0 : ℤ) / n l0 ≤ c i l0 := Int.ediv_le_self (n l0) hci0
      have h2 : (c i l0 : ℤ) < Q := by exact_mod_cast hc i l0
      rw [hsv]
      linarith
    refine ⟨fun l => (c i l : ℤ) - sv * n l, ?_, ?_⟩
    · rw [Fintype.mem_piFinset]
      intro l
      by_cases hl : l = l0
      · rw [hl]
        simp only [T, if_pos rfl, Finset.mem_Ico]
        have hdm := Int.emod_def (c i l0 : ℤ) (n l0)
        rw [← hsv] at hdm
        have hm0 := Int.emod_nonneg (c i l0 : ℤ) hn0.ne'
        have hm1 := Int.emod_lt_of_pos (c i l0 : ℤ) hn0
        constructor <;> linarith
      · simp only [T, if_neg hl, Finset.mem_Icc]
        have hsn : |sv * n l| ≤ (QN : ℤ) := by
          rw [abs_mul, abs_of_nonneg hs0, hQNz]
          exact mul_le_mul hsQ (hNb l) (abs_nonneg _) (by positivity)
        have hab := abs_le.mp hsn
        have hcl : (c i l : ℤ) < Q := by exact_mod_cast hc i l
        have hcl0 : (0 : ℤ) ≤ c i l := by positivity
        constructor <;> linarith [hab.1, hab.2]
    · simp only [F]
      have e1 : ∑ l, ((((c i l : ℤ) - sv * n l : ℤ)) : ℂ) * w l =
          ∑ l, ((c i l : ℕ) : ℂ) * w l - (sv : ℂ) * ∑ l, (n l : ℂ) * w l := by
        rw [Finset.mul_sum, ← Finset.sum_sub_distrib]
        exact Finset.sum_congr rfl (fun l _ => by push_cast; ring)
      have e2 : ∑ l, ((((c i l : ℤ) - sv * n l : ℤ)) : ℂ) * w l =
          ∑ l, ((c i l : ℕ) : ℂ) * w l + ((-(sv * t) : ℤ) : ℂ) * (2 * Real.pi * Complex.I) := by
        rw [e1, hrel]
        push_cast
        ring
      rw [e2, red_add_int]
  have hT0 : (T l0).card ≤ Nb := by
    simp only [T, if_pos rfl, Int.card_Ico]
    have := hNb l0
    rw [abs_of_pos hn0] at this
    omega
  have hT1 : ∀ l ∈ Finset.univ.erase l0,
      (T l).card = (Finset.Icc (-(QN : ℤ)) ((Q : ℤ) + QN)).card := by
    intro l hl
    simp only [T, if_neg (Finset.ne_of_mem_erase hl)]
  have hIcc : (Finset.Icc (-(QN : ℤ)) ((Q : ℤ) + QN)).card ≤ Q * (2 * Nb + 2) := by
    rw [Int.card_Icc]
    have e : Q * (2 * Nb + 2) = 2 * QN + 2 * Q := by rw [hQN]; ring
    rw [e]
    omega
  have hcardT : (Fintype.piFinset T).card ≤ Nb * (Q * (2 * Nb + 2)) ^ r := by
    rw [Fintype.card_piFinset, ← Finset.mul_prod_erase Finset.univ (fun l => (T l).card)
      (Finset.mem_univ l0), Finset.prod_congr rfl hT1, Finset.prod_const,
      Finset.card_erase_of_mem (Finset.mem_univ l0), Finset.card_univ, Fintype.card_fin,
      Nat.add_sub_cancel]
    exact Nat.mul_le_mul hT0 (Nat.pow_le_pow_left hIcc r)
  calc _ ≤ ((Fintype.piFinset T).image F).card := Finset.card_le_card hsub
    _ ≤ (Fintype.piFinset T).card := Finset.card_image_le
    _ ≤ _ := hcardT

/-! ## The relation at one embedding, normalized -/

theorem exists_pos_relation {r : ℕ} (g w : Fin (r + 1) → ℂ)
    (hw : ∀ l, Complex.exp (w l) = g l) (n : Fin (r + 1) → ℤ) (hn : n ≠ 0)
    (h : ∏ l, g l ^ n l = 1) :
    ∃ n' : Fin (r + 1) → ℤ, ∃ l0 : Fin (r + 1), 0 < n' l0 ∧ (∀ l, |n' l| = |n l|) ∧
      ∃ t : ℤ, ∑ l, (n' l : ℂ) * w l = (t : ℂ) * (2 * Real.pi * Complex.I) := by
  obtain ⟨l0, hl0⟩ := Function.ne_iff.mp hn
  simp only [Pi.zero_apply] at hl0
  have hexp : ∀ m : Fin (r + 1) → ℤ,
      Complex.exp (∑ l, (m l : ℂ) * w l) = ∏ l, g l ^ m l := by
    intro m
    rw [Complex.exp_sum]
    exact Finset.prod_congr rfl (fun l _ => by rw [Complex.exp_int_mul, hw l])
  rcases lt_or_gt_of_ne hl0 with hneg | hpos
  · refine ⟨-n, l0, by simp only [Pi.neg_apply]; omega, fun l => by simp [abs_neg], ?_⟩
    have h1 : Complex.exp (∑ l, (((-n) l : ℤ) : ℂ) * w l) = 1 := by
      rw [hexp (-n)]
      simp only [Pi.neg_apply, zpow_neg, Finset.prod_inv_distrib, h, inv_one]
    exact Complex.exp_eq_one_iff.mp h1
  · refine ⟨n, l0, hpos, fun l => rfl, ?_⟩
    exact Complex.exp_eq_one_iff.mp (by rw [hexp n]; exact h)

/-! ## The supply -/

variable {E : Type*} [Field E] [NumberField E]

set_option maxHeartbeats 1000000 in
theorem centerSupply_of_basis (lam : ℝ) (r : ℕ) (β : Fin (r + 1) → E) (kk : Fin (r + 1) → ℕ)
    (hβ : ∀ l, β l ≠ 0) (D : ℕ) (hint : ∀ l, IsIntegral ℤ ((D : E) * β l))
    (hind : ∀ n : Fin (r + 1) → ℤ, ∑ l, n l * (kk l : ℤ) = 0 → ∏ l, β l ^ n l = 1 → n = 0)
    (hrel : ∀ σ : E →+* ℂ, ∃ n : Fin (r + 1) → ℤ, n ≠ 0 ∧
      ∏ l, (Complex.exp ((kk l : ℂ) * lam) / σ (β l)) ^ n l = 1) :
    ∃ cK cE cN cR : ℕ, CenterSupply E lam r D cK cE cN cR := by
  classical
  -- logarithms of the g σ l
  have hg0 : ∀ (σ : E →+* ℂ) l, Complex.exp ((kk l : ℂ) * lam) / σ (β l) ≠ 0 :=
    fun σ l => div_ne_zero (Complex.exp_ne_zero _) ((map_ne_zero σ).mpr (hβ l))
  obtain ⟨w, hw⟩ : ∃ w : (E →+* ℂ) → Fin (r + 1) → ℂ,
      ∀ σ l, Complex.exp (w σ l) = Complex.exp ((kk l : ℂ) * lam) / σ (β l) :=
    ⟨fun σ l => Complex.log (Complex.exp ((kk l : ℂ) * lam) / σ (β l)),
      fun σ l => Complex.exp_log (hg0 σ l)⟩
  have hrel' : ∀ σ : E →+* ℂ, ∃ n' : Fin (r + 1) → ℤ, ∃ l0 : Fin (r + 1), 0 < n' l0 ∧
      ∃ t : ℤ, ∑ l, (n' l : ℂ) * w σ l = (t : ℂ) * (2 * Real.pi * Complex.I) := by
    intro σ
    obtain ⟨n, hn, hprod⟩ := hrel σ
    obtain ⟨n', l0, hpos, -, t, ht⟩ := exists_pos_relation _ (w σ) (hw σ) n hn hprod
    exact ⟨n', l0, hpos, t, ht⟩
  choose nσ l0σ hposσ tσ hrelσ using hrel'
  obtain ⟨Nb, hNbdef⟩ : ∃ Nb : ℕ, Nb = ∑ σ : E →+* ℂ, ∑ l, (nσ σ l).natAbs := ⟨_, rfl⟩
  have hNb : ∀ (σ : E →+* ℂ) l, |nσ σ l| ≤ (Nb : ℤ) := by
    intro σ l
    rw [Int.abs_eq_natAbs]
    have h1 : (nσ σ l).natAbs ≤ ∑ l', (nσ σ l').natAbs :=
      Finset.single_le_sum (f := fun l' => (nσ σ l').natAbs) (fun _ _ => Nat.zero_le _)
        (Finset.mem_univ l)
    have h2 : ∑ l', (nσ σ l').natAbs ≤ Nb := by
      rw [hNbdef]
      exact Finset.single_le_sum (f := fun σ' => ∑ l', (nσ σ' l').natAbs)
        (fun _ _ => Nat.zero_le _) (Finset.mem_univ σ)
    exact_mod_cast h1.trans h2
  obtain ⟨W, hWdef⟩ : ∃ W : ℝ, W = ∑ σ : E →+* ℂ, ∑ l, ‖w σ l‖ := ⟨_, rfl⟩
  have hW : ∀ σ : E →+* ℂ, ∑ l, ‖w σ l‖ ≤ W := by
    intro σ
    rw [hWdef]
    exact Finset.single_le_sum (f := fun σ' => ∑ l, ‖w σ' l‖)
      (fun σ' _ => Finset.sum_nonneg (fun _ _ => norm_nonneg _)) (Finset.mem_univ σ)
  obtain ⟨cK, hcK⟩ : ∃ cK : ℕ, cK = ∑ l, kk l := ⟨_, rfl⟩
  obtain ⟨cR, hcR⟩ : ∃ cR : ℕ, cR = ⌈(cK : ℝ) * |lam| + W + 8⌉₊ := ⟨_, rfl⟩
  have hcRle : (cK : ℝ) * |lam| + W + 8 ≤ cR := by rw [hcR]; exact Nat.le_ceil _
  refine ⟨cK, r + 1, Nb * (2 * Nb + 2) ^ r, cR, ?_⟩
  intro Q hQ
  have hQr : (1 : ℝ) ≤ Q := by exact_mod_cast hQ
  -- the box
  obtain ⟨cv, hcv_lt, hcv_inj⟩ : ∃ cv : Fin (Q ^ (r + 1)) → Fin (r + 1) → ℕ,
      (∀ z l, cv z l < Q) ∧ (∀ z z', cv z = cv z' → z = z') :=
    ⟨fun z l => (finFunctionFinEquiv.symm z l : ℕ), fun z l => (finFunctionFinEquiv.symm z l).isLt,
      fun z z' h => finFunctionFinEquiv.symm.injective (funext fun l => Fin.ext (congrFun h l))⟩
  have hkc : ∀ z, ∑ l, cv z l * kk l ≤ cK * Q := by
    intro z
    rw [hcK, Finset.sum_mul]
    apply Finset.sum_le_sum
    intro l _
    have := hcv_lt z l
    nlinarith
  have hκ : ∀ (σ : E →+* ℂ) z, ‖red (∑ l, ((cv z l : ℕ) : ℂ) * w σ l)‖ ≤
      (Q : ℝ) * W + 2 * Real.pi := by
    intro σ z
    refine (norm_red_le _).trans ?_
    have h1 : ‖∑ l, ((cv z l : ℕ) : ℂ) * w σ l‖ ≤ ∑ l, (Q : ℝ) * ‖w σ l‖ := by
      refine (norm_sum_le _ _).trans (Finset.sum_le_sum (fun l _ => ?_))
      rw [norm_mul, Complex.norm_natCast]
      exact mul_le_mul_of_nonneg_right (by exact_mod_cast (hcv_lt z l).le) (norm_nonneg _)
    have h2 : ∑ l, (Q : ℝ) * ‖w σ l‖ ≤ (Q : ℝ) * W := by
      rw [← Finset.mul_sum]
      exact mul_le_mul_of_nonneg_left (hW σ) (by positivity)
    linarith
  have hπ4 := Real.pi_le_four
  refine ⟨Q ^ (r + 1), fun z => ∏ l, β l ^ cv z l, fun z => ∑ l, cv z l * kk l,
    fun σ z => (((∑ l, cv z l * kk l : ℕ)) : ℂ) * (lam : ℂ) -
      red (∑ l, ((cv z l : ℕ) : ℂ) * w σ l),
    fun σ => Finset.univ.image (fun z => red (∑ l, ((cv z l : ℕ) : ℂ) * w σ l)),
    (r + 1) * Q, le_refl _, ?_, ?_, ?_, le_refl _, ?_, ?_, ?_, ?_, ?_, ?_⟩
  · -- nonzero
    intro z
    exact Finset.prod_ne_zero_iff.mpr (fun l _ => pow_ne_zero _ (hβ l))
  · -- distinct
    intro z z' hb hk
    dsimp only at hb hk
    apply hcv_inj
    have hn := hind (fun l => (cv z l : ℤ) - cv z' l) ?_ ?_
    · funext l
      have := congrFun hn l
      simp only [Pi.zero_apply] at this
      omega
    · show ∑ l, ((cv z l : ℤ) - cv z' l) * (kk l : ℤ) = 0
      have hk' : (∑ l, (cv z l : ℤ) * kk l) = ∑ l, (cv z' l : ℤ) * kk l := by
        exact_mod_cast hk
      rw [← sub_eq_zero, ← Finset.sum_sub_distrib] at hk'
      rw [← hk']
      exact Finset.sum_congr rfl (fun l _ => by ring)
    · show ∏ l, β l ^ ((cv z l : ℤ) - cv z' l) = 1
      rw [Finset.prod_congr rfl (fun l _ => zpow_sub₀ (hβ l) _ _), Finset.prod_div_distrib]
      simp only [zpow_natCast]
      rw [hb, div_self (Finset.prod_ne_zero_iff.mpr (fun l _ => pow_ne_zero _ (hβ l)))]
  · -- degrees
    intro z
    exact hkc z
  · -- integrality
    intro z
    dsimp only
    have hs : ∑ l, cv z l ≤ (r + 1) * Q := by
      calc ∑ l, cv z l ≤ ∑ _l : Fin (r + 1), Q :=
            Finset.sum_le_sum (fun l _ => (hcv_lt z l).le)
        _ = (r + 1) * Q := by simp [Finset.sum_const, Finset.card_univ]
    have e : (D : E) ^ ((r + 1) * Q) * ∏ l, β l ^ cv z l =
        (D : E) ^ ((r + 1) * Q - ∑ l, cv z l) * ∏ l, ((D : E) * β l) ^ cv z l := by
      rw [Finset.prod_congr rfl (fun l _ => mul_pow (D : E) (β l) (cv z l)),
        Finset.prod_mul_distrib, Finset.prod_pow_eq_pow_sum, ← mul_assoc, ← pow_add,
        Nat.sub_add_cancel hs]
    rw [e]
    exact ((isIntegral_natCast D : IsIntegral ℤ ((D : ℕ) : E)).pow _).mul
      (IsIntegral.prod _ (fun l _ => (hint l).pow _))
  · -- exponentials of the logarithms
    intro σ z
    dsimp only
    rw [Complex.exp_sub, exp_red, Complex.exp_sum, map_prod]
    have h1 : Complex.exp ((((∑ l, cv z l * kk l : ℕ)) : ℂ) * (lam : ℂ)) =
        ∏ l, Complex.exp ((kk l : ℂ) * lam) ^ cv z l := by
      rw [← Finset.prod_congr rfl
        (fun l _ => Complex.exp_nat_mul ((kk l : ℂ) * lam) (cv z l)), ← Complex.exp_sum]
      congr 1
      push_cast
      rw [Finset.sum_mul]
      exact Finset.sum_congr rfl (fun l _ => by ring)
    have h2 : ∀ l, Complex.exp (((cv z l : ℕ) : ℂ) * w σ l) =
        (Complex.exp ((kk l : ℂ) * lam) / σ (β l)) ^ cv z l := by
      intro l
      rw [Complex.exp_nat_mul, hw σ l]
    rw [h1, Finset.prod_congr rfl (fun l _ => h2 l), ← Finset.prod_div_distrib]
    apply Finset.prod_congr rfl
    intro l _
    rw [map_pow, div_pow, div_div_cancel₀ (pow_ne_zero _ (Complex.exp_ne_zero _))]
  · -- translations
    intro σ z
    dsimp only
    rw [sub_sub_cancel]
    exact Finset.mem_image_of_mem _ (Finset.mem_univ z)
  · -- number of translations
    intro σ
    refine (card_image_red_le r Q Nb hQ (w σ) (nσ σ) (l0σ σ) (hposσ σ) (tσ σ) (hrelσ σ)
      (hNb σ) Finset.univ cv hcv_lt).trans (le_of_eq ?_)
    rw [mul_pow]
    ring
  · -- size of the logarithms
    intro σ z
    dsimp only
    refine (norm_sub_le _ _).trans ?_
    have hk1 : ‖((((∑ l, cv z l * kk l : ℕ)) : ℂ) * (lam : ℂ))‖ ≤ (cK : ℝ) * Q * |lam| := by
      rw [norm_mul, Complex.norm_natCast, Complex.norm_real, Real.norm_eq_abs]
      exact mul_le_mul_of_nonneg_right (by exact_mod_cast hkc z) (abs_nonneg _)
    have hk2 := hκ σ z
    have hk3 : (cK : ℝ) * Q * |lam| + ((Q : ℝ) * W + 2 * Real.pi) ≤ (cR : ℝ) * Q := by
      have hm := mul_le_mul_of_nonneg_right hcRle (by positivity : (0 : ℝ) ≤ Q)
      linarith
    linarith
  · -- size of the translations
    intro σ s hs
    obtain ⟨z, -, rfl⟩ := Finset.mem_image.mp hs
    have hk2 := hκ σ z
    have hk3 : (Q : ℝ) * W + 2 * Real.pi ≤ (cR : ℝ) * Q := by
      have hm := mul_le_mul_of_nonneg_right hcRle (by positivity : (0 : ℝ) ≤ Q)
      have h1 : 0 ≤ (cK : ℝ) * |lam| * Q := by positivity
      linarith
    linarith

/-- **Theorem.** Multiplicative data of rank `r` give `mu (lam) <= r + 2`. -/
theorem basis_eventualLowerBoundAbove (lam : ℝ) (hlam : lam ≠ 0) (r : ℕ)
    (β : Fin (r + 1) → E) (kk : Fin (r + 1) → ℕ) (hβ : ∀ l, β l ≠ 0)
    (D : ℕ) (hD : 0 < D) (hint : ∀ l, IsIntegral ℤ ((D : E) * β l))
    (hind : ∀ n : Fin (r + 1) → ℤ, ∑ l, n l * (kk l : ℤ) = 0 → ∏ l, β l ^ n l = 1 → n = 0)
    (hrel : ∀ σ : E →+* ℂ, ∃ n : Fin (r + 1) → ℤ, n ≠ 0 ∧
      ∏ l, (Complex.exp ((kk l : ℂ) * lam) / σ (β l)) ^ n l = 1) :
    EventualLowerBoundAbove lam ((r : ℝ) + 2) := by
  obtain ⟨cK, cE, cN, cR, hsup⟩ := centerSupply_of_basis lam r β kk hβ D hint hind hrel
  exact general_grid_eventualLowerBoundAbove lam hlam r D cK cE cN cR hD hsup

end QuadraticPi.LogGrid


==> anc/lean/QuadraticPi/LogGridTheorem.lean <==
import QuadraticPi.LogGridAssembly
import QuadraticPi.LogGridMinors
import QuadraticPi.LogGridParameters
import QuadraticPi.MovingLogDataConstruction
import QuadraticPi.GeneralExponentScaling
import QuadraticPi.QuadraticNormOneLogRatioTheorem
import OAI.NumberTheory.PiExponent.Approximation.WeightErrorMargin

/-! # The exponent of a logarithm whose exponentials are all `exp (± lam)`

Instantiation of `GridFamily` with the two-parameter grid of centers
`(alpha ^ j, k * p / q)`, `0 <= j, k < J`, `J = floor (C ^ m)`.
At an embedding `sigma` with `sigma alpha = exp (s lam)`, `s = ± 1`, the logarithm of the
center `alpha ^ j` is `j s lam`, and every translation `k lam - j s lam` is an integer
multiple `n lam` with `-J <= n <= 2 J`; at most `3 J + 1` translations.
All embeddings are good, so the norm loses no degree factor.

Main results:
* `logGrid_eventualLowerBoundAbove`: if every embedding sends `alpha` to `exp (± lam)`,
  `lam` real and nonzero, then `lam` has irrationality exponent at most `3`.
* `quadratic_norm_pm_one_log_eventualLowerBoundAbove`: in a quadratic field, an element of
  norm `± 1` with a real logarithm `lam` at one embedding; e.g. `lam = log` of the golden
  ratio. -/

set_option autoImplicit false
noncomputable section
namespace QuadraticPi.LogGrid
open OAI.PiExponent
open scoped BigOperators Topology NumberField
open Filter
open MovingLogAnalytic (collisionConstant collisionConstant_pos)

/-! ## Elementary lemmas -/

theorem pow_index_injective {a : ℂ} (ha0 : a ≠ 0) (ha1 : ‖a‖ ≠ 1) {i j : ℕ}
    (h : a ^ i = a ^ j) : i = j := by
  apply pow_right_injective₀ (norm_pos_iff.mpr ha0) ha1
  simpa only [norm_pow] using congrArg norm h

theorem grid_fibreSeparated {Z m : ℕ} (a : ℂ) (ha0 : a ≠ 0) (ha1 : ‖a‖ ≠ 1)
    (jj kk : Fin Z → ℕ) (hinj : ∀ z z', jj z = jj z' → kk z = kk z' → z = z')
    (r : Fin m → ℂ) (hr : ∀ i, r i ≠ 0) :
    MovingLogFibreIndex.FibreSeparated (fun z => a ^ jj z)
      (fun z i => (kk z : ℂ) * r i) := by
  intro i z z' hy hc
  have hk : (kk z : ℂ) = (kk z' : ℂ) := mul_right_cancel₀ (hr i) hc
  exact hinj z z' (pow_index_injective ha0 ha1 hy) (by exact_mod_cast hk)

theorem grid_fibreOccupancy {Z J : ℕ} (a : ℂ) (ha0 : a ≠ 0) (ha1 : ‖a‖ ≠ 1)
    (jj kk : Fin Z → ℕ) (hkk : ∀ z, kk z < J)
    (hinj : ∀ z z', jj z = jj z' → kk z = kk z' → z = z') :
    MovingLogFibreIndex.FibreOccupancy (fun z => a ^ jj z) J := by
  classical
  intro β
  have hf : Function.Injective
      (fun z : {z : Fin Z // a ^ jj z = β} => (⟨kk z.1, hkk z.1⟩ : Fin J)) := by
    intro z z' h
    apply Subtype.ext
    exact hinj z.1 z'.1 (pow_index_injective ha0 ha1 (z.2.trans z'.2.symm))
      (congrArg Fin.val h)
  exact (Fintype.card_le_of_injective _ hf).trans (Fintype.card_fin J).le

/-- The truncation orders dominate the jet weights (as in `MovingLogAnalytic`). -/
theorem grid_truncation_weight (Bd : MovingLogOccupancyWeights.BaseData)
    (q : Fin Bd.m → ℕ) (w : Fin Bd.m → ℚ)
    (hw : ∀ i, (w i : ℝ) = MatrixArithmetic.logWeights q i) (i : Fin Bd.m) :
    MovingLogOccupancyWeights.jetWeights Bd w i.succ ≤
      (MatrixArithmetic.truncationOrders q (1 / (Bd.theta : ℝ)) (Bd.v0 : ℝ) i : ℚ) *
        MovingLogOccupancyWeights.jetWeights Bd w 0 := by
  change w i / Bd.theta ≤
    (MatrixArithmetic.truncationOrders q (1 / (Bd.theta : ℝ)) (Bd.v0 : ℝ) i : ℚ) * Bd.v0
  have hv : (0 : ℝ) < Bd.v0 := by exact_mod_cast Bd.v0_pos
  have hb : 1 / (Bd.theta : ℝ) * MatrixArithmetic.logWeights q i ≤
      (MatrixArithmetic.truncationOrders q (1 / (Bd.theta : ℝ)) (Bd.v0 : ℝ) i : ℝ) *
        (Bd.v0 : ℝ) :=
    (div_le_iff₀ hv).mp (Nat.le_ceil _)
  have he : ((w i / Bd.theta : ℚ) : ℝ) ≤
      (((MatrixArithmetic.truncationOrders q (1 / (Bd.theta : ℝ)) (Bd.v0 : ℝ) i : ℚ) *
        Bd.v0 : ℚ) : ℝ) := by
    rw [Rat.cast_div, Rat.cast_mul, Rat.cast_natCast, hw i]
    calc MatrixArithmetic.logWeights q i / (Bd.theta : ℝ) =
        1 / (Bd.theta : ℝ) * MatrixArithmetic.logWeights q i := by ring
      _ ≤ _ := hb
  exact_mod_cast he

namespace GridFamily
variable {E : Type*} [Field E] [NumberField E] {nu : ℝ}

/-- The weight-free errors and the weight errors, each below `ε / 2`. -/
theorem errors_lt (G : GridFamily E nu) (ε : ℝ)
    (h1 : (Arithmetic.lcmConstant * G.F * G.m + Real.log 2) / G.v0 +
      ((G.e : ℝ) * Real.log (G.D : ℝ) + G.radius) / G.w0 < ε / 2)
    (h2 : Arithmetic.lcmConstant * ∑ i, 1 / MatrixArithmetic.logWeights G.q i +
      ((G.theta : ℝ) + Real.log 2 + Real.log (2 * (G.Kmax : ℝ)) + nu +
        Real.log (4 * G.radius)) / G.wstar < ε / 2) :
    G.arithmeticError + G.analyticError < ε := by
  have e : G.arithmeticError + G.analyticError =
      ((Arithmetic.lcmConstant * G.F * G.m + Real.log 2) / G.v0 +
        ((G.e : ℝ) * Real.log (G.D : ℝ) + G.radius) / G.w0) +
      (Arithmetic.lcmConstant * ∑ i, 1 / MatrixArithmetic.logWeights G.q i +
        ((G.theta : ℝ) + Real.log 2 + Real.log (2 * (G.Kmax : ℝ)) + nu +
          Real.log (4 * G.radius)) / G.wstar) := by
    unfold GridFamily.arithmeticError GridFamily.analyticError
    ring
  rw [e]
  linarith

/-- The collision limit when `v0 = 2 Z theta^m / Bm`. -/
theorem collisionLimit_eq (G : GridFamily E nu) (Bm : ℝ) (hBm : 0 < Bm)
    (hv0 : (G.v0 : ℝ) = 2 * (G.Z : ℝ) * (G.theta : ℝ) ^ G.m * Bm⁻¹) (hN : 0 < G.N) :
    G.collisionLimit = collisionConstant *
      (G.eta ^ 2 * Bm / (2 * ((G.m : ℝ) + 1) * (G.A : ℝ) ^ G.m * (G.N : ℝ))) := by
  have hZ : (0 : ℝ) < G.Z := Nat.cast_pos.mpr (by have := G.Z_pos; omega)
  have hθ : (0 : ℝ) < G.theta := G.theta_pos
  have hA : (0 : ℝ) < G.A := G.A_pos
  have hNr : (0 : ℝ) < G.N := Nat.cast_pos.mpr hN
  have hm : (0 : ℝ) < (G.m : ℝ) + 1 := by positivity
  have hθm : (0 : ℝ) < (G.theta : ℝ) ^ G.m := pow_pos hθ _
  have hAm : (0 : ℝ) < (G.A : ℝ) ^ G.m := pow_pos hA _
  have hZ0 := hZ.ne'
  have hθ0 := hθm.ne'
  have hA0 := hAm.ne'
  have hN0 := hNr.ne'
  have hm0 := hm.ne'
  have hB0 := hBm.ne'
  unfold GridFamily.collisionLimit
  rw [hv0]
  field_simp

end GridFamily

variable {E : Type*} [Field E] [NumberField E]

/-! ## The instantiation -/

/-- Bad approximations to `lam` with exponent `nu > 3` are impossible. -/
theorem grid_no_bad_approximations (α : E) (lam : ℝ) (hlam : lam ≠ 0)
    (s : (E →+* ℂ) → ℤ) (hs : ∀ σ, s σ = 1 ∨ s σ = -1)
    (hexp : ∀ σ : E →+* ℂ, Complex.exp ((((s σ : ℝ) * lam : ℝ)) : ℂ) = σ α)
    (D : ℕ) (hD : 0 < D) (hint : IsIntegral ℤ ((D : E) * α))
    (ν : ℝ) (hν : 3 < ν)
    (hbad : ∀ Q : ℕ, ∃ p : ℤ, ∃ q : ℕ, Q ≤ q ∧ |lam - (p : ℝ) / q| ≤ (q : ℝ) ^ (-ν)) :
    False := by
  classical
  -- the embeddings of alpha
  have hσα : ∀ σ : E →+* ℂ, σ α ≠ 0 ∧ ‖σ α‖ ≠ 1 := by
    intro σ
    rw [← hexp σ]
    refine ⟨Complex.exp_ne_zero _, ?_⟩
    rw [Complex.norm_exp_ofReal]
    intro h
    have hne : ((s σ : ℤ) : ℝ) * lam ≠ 0 :=
      mul_ne_zero (by rcases hs σ with h1 | h1 <;> rw [h1] <;> norm_num) hlam
    exact hne (Real.exp_injective (h.trans Real.exp_zero.symm))
  have hsabs : ∀ σ : E →+* ℂ, |((s σ : ℤ) : ℝ)| = 1 := by
    intro σ
    rcases hs σ with h | h <;> rw [h] <;> norm_num
  have hcard : 0 < Fintype.card (E →+* ℂ) := by
    rw [NumberField.Embeddings.card]
    exact Module.finrank_pos
  obtain ⟨σ0⟩ := Fintype.card_pos_iff.mp hcard
  -- parameters
  obtain ⟨θ, A, B, C, hθ, hθA, hA1, hgap0, hC1, hAC, hCB, hBC, hCθ⟩ :=
    exists_grid_parameters ν hν
  have hνpos : 0 < ν := by linarith
  have hApos : (0 : ℝ) < A := lt_trans hθ hθA
  have hCpos : (0 : ℝ) < C := by linarith
  have hBpos : (0 : ℝ) < B := lt_trans (mul_pos hApos hCpos) hAC
  have hθ1 : (θ : ℝ) < 1 := lt_trans hθA hA1
  obtain ⟨g0, hg0def⟩ : ∃ g0 : ℝ, g0 = ν * ((A : ℝ) - θ) - (1 - θ) := ⟨_, rfl⟩
  have hg0 : 0 < g0 := by rw [hg0def]; linarith
  have h2νA : (0 : ℝ) < 2 * ν * A := mul_pos (mul_pos two_pos hνpos) hApos
  obtain ⟨η, hηdef⟩ : ∃ η : ℝ, η = min (1 / 2) (g0 / (2 * ν * A)) := ⟨_, rfl⟩
  have hη : 0 < η := by rw [hηdef]; exact lt_min (by norm_num) (div_pos hg0 h2νA)
  have hηle : η * (2 * ν * A) ≤ g0 := by
    have h := min_le_right (1 / 2 : ℝ) (g0 / (2 * ν * A))
    rw [← hηdef] at h
    exact (le_div_iff₀ h2νA).mp h
  obtain ⟨ε, hεdef⟩ : ∃ ε : ℝ, ε = min (g0 / 2) (1 / 2) := ⟨_, rfl⟩
  have hε : 0 < ε := by rw [hεdef]; exact lt_min (by linarith) (by norm_num)
  have hεg : ε ≤ g0 / 2 := by rw [hεdef]; exact min_le_left _ _
  have hε2 : ε ≤ 1 / 2 := by rw [hεdef]; exact min_le_right _ _
  have hgapη : g0 / 2 ≤ ν * ((A : ℝ) * (1 - η) - θ) - (1 - θ) := by
    have e : ν * ((A : ℝ) * (1 - η) - θ) - (1 - θ) = g0 - η * (ν * A) := by
      rw [hg0def]; ring
    have e2 : η * (2 * ν * A) = 2 * (η * (ν * A)) := by ring
    rw [e]
    linarith
  -- the dimension
  have hlogD : 0 ≤ Real.log (D : ℝ) := Real.log_nonneg (by exact_mod_cast hD)
  have hgrow : 0 ≤ Real.log (D : ℝ) + 2 * |lam| + 2 := by
    have := abs_nonneg lam
    linarith
  obtain ⟨m, hm1, hCm2, herr, hcollm⟩ := exists_grid_dimension (θ : ℝ) A B C η
    (Arithmetic.lcmConstant / (θ : ℝ)) (Real.log 2) (Real.log (D : ℝ) + 2 * |lam| + 2)
    (ε / 2) (2 / collisionConstant) hθ hApos hBpos hC1 hAC hCB hBC hη
    (div_nonneg Arithmetic.lcmConstant_pos.le hθ.le) (Real.log_nonneg (by norm_num))
    hgrow (by linarith)
  obtain ⟨J, hJdef⟩ : ∃ J : ℕ, J = dimensionK (C : ℝ) m := ⟨_, rfl⟩
  rw [← hJdef] at herr hcollm
  have hJle : (J : ℝ) ≤ (C : ℝ) ^ m := by rw [hJdef]; exact dimensionK_le _ hCpos.le m
  have hJ1 : 1 ≤ J := by rw [hJdef]; exact dimensionK_one_le _ hC1.le m
  have hJp : (0 : ℝ) < J := by exact_mod_cast hJ1
  have hZ1 : 1 ≤ J * J := by
    have h := Nat.mul_le_mul hJ1 hJ1
    simpa using h
  -- the weights w0, v0
  obtain ⟨w0, hw0def⟩ : ∃ w0 : ℚ, w0 = (B ^ m)⁻¹ := ⟨_, rfl⟩
  obtain ⟨v0, hv0def⟩ : ∃ v0 : ℚ, v0 = 2 * ((J * J : ℕ) : ℚ) * θ ^ m * w0 := ⟨_, rfl⟩
  have hw0R : (w0 : ℝ) = dimensionW (B : ℝ) m := by
    rw [hw0def, dimensionW]
    norm_num
  have hv0R : (v0 : ℝ) = 2 * ((J : ℝ) * (J : ℝ)) * (θ : ℝ) ^ m * dimensionW (B : ℝ) m := by
    rw [← hw0R, hv0def]
    norm_num
  have hWpos : 0 < dimensionW (B : ℝ) m := dimensionW_pos _ hBpos m
  have hw0pos : (0 : ℝ) < w0 := by rw [hw0R]; exact hWpos
  have hv0pos : (0 : ℝ) < v0 := by
    rw [hv0R]
    exact mul_pos (mul_pos (mul_pos two_pos (mul_pos hJp hJp)) (pow_pos hθ m)) hWpos
  have hfib : (J : ℝ) * (θ : ℝ) ^ m < 1 := by
    calc (J : ℝ) * (θ : ℝ) ^ m ≤ (C : ℝ) ^ m * (θ : ℝ) ^ m :=
          mul_le_mul_of_nonneg_right hJle (pow_nonneg hθ.le m)
      _ = ((C : ℝ) * θ) ^ m := (mul_pow _ _ _).symm
      _ < 1 := pow_lt_one₀ (mul_pos hCpos hθ).le hCθ (by omega)
  have htot : ((J * J : ℕ) : ℝ) * ((w0 : ℝ) / (v0 : ℝ)) * (θ : ℝ) ^ m < 1 := by
    rw [hv0R, ← hw0R, Nat.cast_mul]
    have hP : (0 : ℝ) < (J : ℝ) * J * (θ : ℝ) ^ m * w0 :=
      mul_pos (mul_pos (mul_pos hJp hJp) (pow_pos hθ m)) hw0pos
    calc (J : ℝ) * J * ((w0 : ℝ) / (2 * ((J : ℝ) * J) * (θ : ℝ) ^ m * w0)) * (θ : ℝ) ^ m =
        ((J : ℝ) * J * (θ : ℝ) ^ m * w0) / (2 * ((J : ℝ) * J * (θ : ℝ) ^ m * w0)) := by
          ring
      _ < 1 := (div_lt_one (by linarith)).mpr (by linarith)
  -- the interpolation base data and the thresholds
  let Bd : MovingLogOccupancyWeights.BaseData := {
    m := m, K := J * J, S := J,
    m_pos := hm1, K_pos := hZ1, S_pos := hJ1,
    S_le_K := by nlinarith,
    w0 := w0, v0 := v0, theta := θ,
    w0_pos := by exact_mod_cast hw0pos,
    v0_pos := by exact_mod_cast hv0pos,
    theta_pos := by exact_mod_cast hθ,
    theta_lt_one := by exact_mod_cast hθ1,
    fiber_volume := by exact_mod_cast hfib,
    total_volume := by exact_mod_cast htot }
  obtain ⟨T, hT⟩ := cofinal_grid_minors Bd
  -- the radius, the weight margin, and the approximations
  obtain ⟨R, hRdef⟩ : ∃ R : ℝ, R = 2 * ((J : ℝ) * |lam| + 1) := ⟨_, rfl⟩
  have hR1 : 1 ≤ R := by
    have : 0 ≤ (J : ℝ) * |lam| := by positivity
    rw [hRdef]; linarith
  have hS : 0 ≤ (θ : ℝ) + Real.log 2 + Real.log (2 * (J : ℝ)) + ν + Real.log (4 * R) := by
    have h1 : 0 ≤ Real.log (2 : ℝ) := Real.log_nonneg (by norm_num)
    have h2 : 0 ≤ Real.log (2 * (J : ℝ)) := Real.log_nonneg (by
      have : (1 : ℝ) ≤ J := by exact_mod_cast hJ1
      linarith)
    have h3 : 0 ≤ Real.log (4 * R) := Real.log_nonneg (by linarith)
    linarith
  obtain ⟨X, hX1, hXm⟩ := exists_uniform_weight_error_margin m Arithmetic.lcmConstant
    ((θ : ℝ) + Real.log 2 + Real.log (2 * (J : ℝ)) + ν + Real.log (4 * R)) (ε / 2)
    Arithmetic.lcmConstant_pos hS (by linarith)
  obtain ⟨p, q, happ, habove, hweights⟩ :=
    exists_moving_log_approximations_above_thresholds lam ν hlam hνpos m T (X + 1) hbad
  obtain ⟨w, hwdef⟩ : ∃ w : Fin m → ℚ, w = fun i => (⌈Real.log (q i)⌉₊ : ℚ) := ⟨_, rfl⟩
  have hwR : ∀ i, (w i : ℝ) = MatrixArithmetic.logWeights q i := by
    intro i
    rw [hwdef]
    simp [MatrixArithmetic.logWeights]
  have hwfun : (fun i => (w i : ℝ)) = MatrixArithmetic.logWeights q := funext hwR
  have hwabove : SeparatedWeightPA.AboveThresholds T w := by rw [hwdef]; exact habove
  -- the grid of centers
  obtain ⟨jj, kk, hjjlt, hkklt, hinj⟩ : ∃ jj kk : Fin (J * J) → ℕ,
      (∀ z, jj z < J) ∧ (∀ z, kk z < J) ∧ ∀ z z', jj z = jj z' → kk z = kk z' → z = z' :=
    ⟨fun z => ((finProdFinEquiv.symm z).1 : ℕ), fun z => ((finProdFinEquiv.symm z).2 : ℕ),
      fun z => (finProdFinEquiv.symm z).1.isLt, fun z => (finProdFinEquiv.symm z).2.isLt,
      fun z z' h1 h2 => finProdFinEquiv.symm.injective (Prod.ext (Fin.ext h1) (Fin.ext h2))⟩
  obtain ⟨Sh, hShdef⟩ : ∃ Sh : Finset ℂ,
      Sh = (Finset.Icc (-(J : ℤ)) (2 * (J : ℤ))).image
        (fun n : ℤ => ((((n : ℝ) * lam : ℝ)) : ℂ)) :=
    ⟨_, rfl⟩
  have hexpell : ∀ (σ : E →+* ℂ) (z : Fin (J * J)),
      Complex.exp (((((jj z : ℕ) : ℝ) * ((s σ : ℤ) : ℝ) * lam : ℝ)) : ℂ) = σ (α ^ jj z) := by
    intro σ z
    rw [map_pow, ← hexp σ, ← Complex.exp_nat_mul]
    congr 1
    push_cast
    ring
  have hshiftmem : ∀ (σ : E →+* ℂ) (z : Fin (J * J)),
      ((kk z : ℕ) : ℂ) * (lam : ℂ) - (((((jj z : ℕ) : ℝ) * ((s σ : ℤ) : ℝ) * lam : ℝ)) : ℂ)
        ∈ Sh := by
    intro σ z
    rw [hShdef, Finset.mem_image]
    refine ⟨(kk z : ℤ) - (jj z : ℤ) * s σ, ?_, ?_⟩
    · rw [Finset.mem_Icc]
      have h1 := hjjlt z
      have h2 := hkklt z
      rcases hs σ with h | h <;> rw [h] <;> constructor <;> omega
    · push_cast
      ring
  have hshiftcard : Sh.card ≤ 3 * J + 1 := by
    rw [hShdef]
    refine (Finset.card_image_le).trans ?_
    rw [Int.card_Icc]
    omega
  have hcenter : ∀ (σ : E →+* ℂ) (z : Fin (J * J)),
      ‖(((((jj z : ℕ) : ℝ) * ((s σ : ℤ) : ℝ) * lam : ℝ)) : ℂ)‖ + 3 / 4 ≤ R / 2 := by
    intro σ z
    rw [Complex.norm_real, Real.norm_eq_abs, abs_mul, abs_mul, hsabs σ, Nat.abs_cast, hRdef]
    have hj : ((jj z : ℕ) : ℝ) ≤ J := by exact_mod_cast (hjjlt z).le
    have := mul_le_mul_of_nonneg_right hj (abs_nonneg lam)
    linarith
  have hshiftle : ∀ x ∈ Sh, ‖x‖ ≤ R := by
    intro x hx
    rw [hShdef, Finset.mem_image] at hx
    obtain ⟨n, hn, rfl⟩ := hx
    rw [Finset.mem_Icc] at hn
    rw [Complex.norm_real, Real.norm_eq_abs, abs_mul, hRdef]
    have hn1 : -(J : ℝ) ≤ (n : ℝ) := by exact_mod_cast hn.1
    have hn2 : (n : ℝ) ≤ 2 * (J : ℝ) := by exact_mod_cast hn.2
    have h1 : |(n : ℝ)| ≤ 2 * (J : ℝ) := abs_le.mpr ⟨by linarith, hn2⟩
    have h2 := mul_le_mul_of_nonneg_right h1 (abs_nonneg lam)
    have h3 : 0 ≤ (J : ℝ) * |lam| := by positivity
    linarith
  have hbint : ∀ z : Fin (J * J), IsIntegral ℤ ((D : E) ^ (J - 1) * α ^ jj z) := by
    intro z
    exact NumberFieldMovingArithmetic.base_power_cleared_integral α D (J - 1) (jj z) hint
      (by have := hjjlt z; omega)
  -- the family
  let G : GridFamily E ν := {
    m := m, Z := J * J, Kmax := J, w0 := w0, v0 := v0, theta := θ, A := A, eta := η,
    q := q, p := p, target := (lam : ℂ), wstar := X + 1,
    b := fun z => α ^ jj z, k := fun z => kk z, D := D, e := J - 1,
    ell := fun σ z => (((((jj z : ℕ) : ℝ) * ((s σ : ℤ) : ℝ) * lam : ℝ)) : ℂ),
    shifts := fun _ => Sh, N := 3 * J + 1, radius := R,
    m_pos := hm1, Z_pos := hZ1, Kmax_pos := hJ1,
    w0_pos := hw0pos, v0_pos := hv0pos, theta_pos := hθ, A_pos := hApos, eta_pos := hη,
    q_two_le := fun i => (happ i).1,
    period_error := fun i => (happ i).2.2,
    wstar_pos := by linarith,
    wstar_lower := fun i => (hweights i).le,
    D_pos := hD,
    b_integral := hbint,
    exp_ell := hexpell,
    k_le := fun z => (hkklt z).le,
    shift_mem := hshiftmem,
    shifts_card_le := fun _ => hshiftcard,
    radius_one_le := hR1,
    center_le := hcenter,
    shift_le := fun _ => hshiftle }
  -- the error margins
  have h1 : (Arithmetic.lcmConstant * (1 / (θ : ℝ)) * (m : ℝ) + Real.log 2) / (v0 : ℝ) +
      ((((J - 1 : ℕ) : ℝ)) * Real.log (D : ℝ) + R) / (w0 : ℝ) < ε / 2 := by
    have hfirst : (Arithmetic.lcmConstant * (1 / (θ : ℝ)) * (m : ℝ) + Real.log 2) / (v0 : ℝ) =
        (Arithmetic.lcmConstant / (θ : ℝ) * (m : ℝ) + Real.log 2) /
          (2 * ((J : ℝ) * (J : ℝ)) * (θ : ℝ) ^ m * dimensionW (B : ℝ) m) := by
      rw [hv0R]; ring
    have hnum : (((J - 1 : ℕ) : ℝ)) * Real.log (D : ℝ) + R ≤
        (Real.log (D : ℝ) + 2 * |lam| + 2) * (C : ℝ) ^ m := by
      have hJ1' : (((J - 1 : ℕ) : ℝ)) ≤ (C : ℝ) ^ m :=
        le_trans (Nat.cast_le.mpr (Nat.sub_le J 1)) hJle
      have t1 := mul_le_mul_of_nonneg_right hJ1' hlogD
      have t2 := mul_le_mul_of_nonneg_right hJle (abs_nonneg lam)
      have hCm1 : (1 : ℝ) ≤ (C : ℝ) ^ m := by linarith
      rw [hRdef]
      linarith
    have hsecond : ((((J - 1 : ℕ) : ℝ)) * Real.log (D : ℝ) + R) / (w0 : ℝ) ≤
        (Real.log (D : ℝ) + 2 * |lam| + 2) * (C : ℝ) ^ m / dimensionW (B : ℝ) m := by
      rw [hw0R]
      exact div_le_div_of_nonneg_right hnum hWpos.le
    rw [hfirst]
    linarith
  have h2 := hXm (X + 1) (MatrixArithmetic.logWeights q) (by linarith)
    (fun i => (hweights i).le)
  have hE : G.arithmeticError + G.analyticError < ε := G.errors_lt ε h1 h2
  have hgapG : G.arithmeticError + G.analyticError <
      ν * ((A : ℝ) * (1 - η) - θ) - (1 - θ) := by linarith
  -- the collision margin
  have hv0' : (v0 : ℝ) = 2 * (((J * J : ℕ)) : ℝ) * (θ : ℝ) ^ m * ((B : ℝ) ^ m)⁻¹ := by
    rw [hv0def, hw0def]
    norm_num
  have hlim0 : G.collisionLimit = collisionConstant *
      (η ^ 2 * (B : ℝ) ^ m / (2 * ((m : ℝ) + 1) * (A : ℝ) ^ m * ((3 * J + 1 : ℕ) : ℝ))) :=
    G.collisionLimit_eq ((B : ℝ) ^ m) (pow_pos hBpos m) hv0' (show 0 < 3 * J + 1 by omega)
  have hN3 : ((3 * J + 1 : ℕ) : ℝ) = 3 * (J : ℝ) + 1 := by norm_num
  rw [hN3] at hlim0
  have hY : 2 < collisionConstant *
      (η ^ 2 * (B : ℝ) ^ m / (2 * ((m : ℝ) + 1) * (A : ℝ) ^ m * (3 * (J : ℝ) + 1))) := by
    have hc := collisionConstant_pos
    have hc0 := hc.ne'
    have h := mul_lt_mul_of_pos_left hcollm hc
    have e : collisionConstant * (2 / collisionConstant) = 2 := by field_simp
    linarith
  have hcoll : 1 + G.arithmeticError + G.analyticError < G.collisionLimit := by
    rw [hlim0]
    linarith
  -- the cofinal nonzero minors at the embedding σ0
  refine grid_family_contradiction G (by linarith) hgapG hcoll ?_
  intro L
  obtain ⟨h0, h1'⟩ := hσα σ0
  have hy : ∀ z : Fin (J * J), σ0 (α ^ jj z) ≠ 0 := by
    intro z
    rw [map_pow]
    exact pow_ne_zero _ h0
  have hyeq : (fun z : Fin (J * J) => σ0 (α ^ jj z)) = fun z => (σ0 α) ^ jj z :=
    funext fun z => map_pow σ0 α (jj z)
  have hr : ∀ i, σ0 (G.rE i) ≠ 0 := by
    intro i
    rw [G.map_rE σ0 i]
    exact div_ne_zero (Int.cast_ne_zero.mpr (happ i).2.1)
      (Nat.cast_ne_zero.mpr (show q i ≠ 0 by have := (happ i).1; omega))
  have hsep : MovingLogFibreIndex.FibreSeparated (fun z : Fin (J * J) => σ0 (α ^ jj z))
      (fun z i => ((kk z : ℕ) : ℂ) * σ0 (G.rE i)) := by
    rw [hyeq]
    exact grid_fibreSeparated (σ0 α) h0 h1' jj kk hinj (fun i => σ0 (G.rE i)) hr
  have hocc : MovingLogFibreIndex.FibreOccupancy (fun z : Fin (J * J) => σ0 (α ^ jj z)) J := by
    rw [hyeq]
    exact grid_fibreOccupancy (σ0 α) h0 h1' jj kk hkklt hinj
  have hU := grid_truncation_weight Bd q w hwR
  have hres := hT w hwabove (fun z => σ0 (α ^ jj z)) hy (fun z => kk z)
    (fun i => σ0 (G.rE i)) hsep hocc
    (MatrixArithmetic.truncationOrders q (1 / (θ : ℝ)) (v0 : ℝ)) hU L
  rw [hwfun] at hres
  obtain ⟨H, hLH, sel, -, hdet⟩ := hres
  exact ⟨H, hLH, σ0, sel, hdet⟩

/-- **Theorem.** If every complex embedding sends `alpha` to `exp (lam)` or `exp (-lam)`,
with `lam` real and nonzero, then `lam` has finite irrationality bounds with exponent `3`. -/
theorem logGrid_eventualLowerBoundAbove (α : E) (lam : ℝ) (hlam : lam ≠ 0)
    (hemb : ∀ σ : E →+* ℂ, ∃ s : ℤ, (s = 1 ∨ s = -1) ∧
      Complex.exp ((((s : ℝ) * lam : ℝ)) : ℂ) = σ α)
    (D : ℕ) (hD : 0 < D) (hint : IsIntegral ℤ ((D : E) * α)) :
    EventualLowerBoundAbove lam 3 := by
  choose s hs hexp using hemb
  intro ν hν
  by_contra hcon
  push_neg at hcon
  apply grid_no_bad_approximations α lam hlam s hs hexp D hD hint ν hν
  intro Q
  obtain ⟨p, q, hq, hlt⟩ := hcon (max Q 2) (le_max_right _ _)
  exact ⟨p, q, le_trans (le_max_left _ _) hq, hlt.le⟩

theorem logGrid_irrationalityExponent_bounds (α : E) (lam : ℝ) (hlam : lam ≠ 0)
    (hemb : ∀ σ : E →+* ℂ, ∃ s : ℤ, (s = 1 ∨ s = -1) ∧
      Complex.exp ((((s : ℝ) * lam : ℝ)) : ℂ) = σ α)
    (D : ℕ) (hD : 0 < D) (hint : IsIntegral ℤ ((D : E) * α)) :
    2 ≤ irrationalityExponent lam ∧ irrationalityExponent lam ≤ 3 :=
  irrationalityExponent_bounds_of_eventualLowerBoundAbove
    (logGrid_eventualLowerBoundAbove α lam hlam hemb D hD hint)

/-- **Corollary (quadratic fields).** An element of norm `± 1` of a quadratic field whose
image under one embedding is `exp lam`, `lam` real nonzero: then `mu (lam) <= 3`.
For the golden ratio, `lam = log phi`. -/
theorem quadratic_norm_pm_one_log_eventualLowerBoundAbove
    (hdeg : Module.finrank ℚ E = 2) (α : E)
    (hnorm : Algebra.norm ℚ α = 1 ∨ Algebra.norm ℚ α = -1)
    (σ0 : E →+* ℂ) (lam : ℝ) (hlam : lam ≠ 0) (hσ0 : Complex.exp (lam : ℂ) = σ0 α)
    (D : ℕ) (hD : 0 < D) (hint : IsIntegral ℤ ((D : E) * α)) :
    EventualLowerBoundAbove lam 3 := by
  classical
  have hσ0β : Complex.exp (((2 * lam : ℝ)) : ℂ) = σ0 (α ^ 2) := by
    rw [map_pow, ← hσ0, ← Complex.exp_nat_mul]
    congr 1
    norm_num
  have hn2 : Algebra.norm ℚ (α ^ 2) = 1 := by
    rw [map_pow]
    rcases hnorm with h | h <;> rw [h] <;> norm_num
  have hemb : ∀ σ : E →+* ℂ, ∃ s : ℤ, (s = 1 ∨ s = -1) ∧
      Complex.exp ((((s : ℝ) * (2 * lam) : ℝ)) : ℂ) = σ (α ^ 2) := by
    intro σ
    by_cases hσ : σ0 = σ
    · subst hσ
      refine ⟨1, Or.inl rfl, ?_⟩
      have e : ((1 : ℤ) : ℝ) * (2 * lam) = 2 * lam := by norm_num
      rw [e]
      exact hσ0β
    · refine ⟨-1, Or.inr rfl, ?_⟩
      have hprod := quadratic_embedding_product_eq_norm hdeg σ0 σ hσ (α ^ 2)
      rw [hn2, Rat.cast_one] at hprod
      have e : ((-1 : ℤ) : ℝ) * (2 * lam) = -(2 * lam) := by norm_num
      rw [e, Complex.ofReal_neg, Complex.exp_neg, hσ0β]
      exact (eq_inv_of_mul_eq_one_right hprod).symm
  have hint2 : IsIntegral ℤ (((D ^ 2 : ℕ) : E) * α ^ 2) := by
    have h := hint.pow 2
    convert h using 1
    push_cast
    ring
  have h2 := logGrid_eventualLowerBoundAbove (α ^ 2) (2 * lam)
    (mul_ne_zero two_ne_zero hlam) hemb (D ^ 2) (pow_pos hD 2) hint2
  have h3 := h2.div_nat 2 (by norm_num)
  have e : 2 * lam / ((2 : ℕ) : ℝ) = lam := by
    push_cast
    ring
  rwa [e] at h3

theorem quadratic_norm_pm_one_log_irrationalityExponent_bounds
    (hdeg : Module.finrank ℚ E = 2) (α : E)
    (hnorm : Algebra.norm ℚ α = 1 ∨ Algebra.norm ℚ α = -1)
    (σ0 : E →+* ℂ) (lam : ℝ) (hlam : lam ≠ 0) (hσ0 : Complex.exp (lam : ℂ) = σ0 α)
    (D : ℕ) (hD : 0 < D) (hint : IsIntegral ℤ ((D : E) * α)) :
    2 ≤ irrationalityExponent lam ∧ irrationalityExponent lam ≤ 3 :=
  irrationalityExponent_bounds_of_eventualLowerBoundAbove
    (quadratic_norm_pm_one_log_eventualLowerBoundAbove hdeg α hnorm σ0 lam hlam hσ0 D hD hint)

end QuadraticPi.LogGrid

